All-loop four-quark Bethe-Salpeter kernel

We analytically calculate the all-loop bare perturbative part of the four-quark Bethe-Salpeter kernel using modern scattering amplitude methods. We work to subleading order in the large number of quark flavors approximation of massless Quantum Chromodynamics, which simultaneously makes an all-loop calculation feasible, is systematically improvable, and preserves asymptotic freedom. It also allows for avoiding the ambiguity of choosing a truncation scheme in Dyson-Schwinger equations. We exploit state-of-the-art methods in Integration-By-Parts reduction of Lorentz scalar Feynman integrals into a minimal Master Integral basis, and direct integration into Generalized Polylogarithms. As a byproduct of our calculation, we also provide the result for the gluon and quark propagators. We discuss a path towards nonperturbative formulation and potential future phenomenological applications.

==> anc/FL.m <==
{(2*(s12 - sqp1)^2)/s12^2, (-2*(s12 - sqp1)^2)/s12^2, 
 (2*((s13 + s23 - sqp1)*sqp1 + s12*(-s13 + s23 + sqp1)))/s12^2, 
 (2*s23*(s12 - sqp1))/s12, (-2*(s12 - sqp1)^2)/s12^2, 
 (2*(s12 - sqp1)^2)/s12^2, 
 (2*(s12*(s13 - s23 - sqp1) + sqp1*(-s13 - s23 + sqp1)))/s12^2, 
 2*s23*(-1 + sqp1/s12), 
 (2*((s13 + s23 - sqp1)*sqp1 + s12*(-s13 + s23 + sqp1)))/s12^2, 
 (2*(s12*(s13 - s23 - sqp1) + sqp1*(-s13 - s23 + sqp1)))/s12^2, 
 (2*(s13 + s23 - sqp1)^2)/s12^2, (2*s23*(s13 + s23 - sqp1))/s12, 
 (2*s23*(s12 - sqp1))/s12, 2*s23*(-1 + sqp1/s12), 
 (2*s23*(s13 + s23 - sqp1))/s12, (2*s23*(s12 - sqp1)*(s13 + s23 - sqp1))/s12, 
 (8*(-3 + 2*\[Epsilon]))/s12, (4*(s12 - sqp1)*(-3 + 2*\[Epsilon]))/s12, 
 (4*(s13 - sqp1)*(-3 + 2*\[Epsilon]))/s12, (4*s23*(-3 + 2*\[Epsilon]))/s12, 
 (4*(s12 - sqp1)*(-3 + 2*\[Epsilon]))/s12, 
 (4*(s12 - sqp1)^2*(-1 + \[Epsilon]))/s12, 4*(s13 - sqp1)*(-1 + \[Epsilon]) - 
  (4*sqp1*(s23 + sqp1 + s13*(-1 + \[Epsilon]) - sqp1*\[Epsilon]))/s12, 
 (4*s23*(s12 - sqp1)*(-2 + \[Epsilon]))/s12, 
 (4*(s13 - sqp1)*(-3 + 2*\[Epsilon]))/s12, 4*(s13 - sqp1)*(-1 + \[Epsilon]) - 
  (4*sqp1*(s23 + sqp1 + s13*(-1 + \[Epsilon]) - sqp1*\[Epsilon]))/s12, 
 (2*(s23*(s13 + s23 - sqp1)*sqp1 + s12*(s13 - sqp1)*
     (-s23 + 2*sqp1 + 2*s13*(-1 + \[Epsilon]) - 2*sqp1*\[Epsilon])))/s12^2, 
 (-2*s23*((s13 + s23 - sqp1)*sqp1 + s12*(s13 - sqp1)*(1 - 2*\[Epsilon])))/
  s12^2, (4*s23*(-3 + 2*\[Epsilon]))/s12, 
 (4*s23*(s12 - sqp1)*(-2 + \[Epsilon]))/s12, 
 (-2*s23*((s13 + s23 - sqp1)*sqp1 + s12*(s13 - sqp1)*(1 - 2*\[Epsilon])))/
  s12^2, (2*s23*((s13 + s23 - sqp1)*sqp1 + 
    s12*(-s13 + sqp1 + 2*s23*(-1 + \[Epsilon]))))/s12^2, 
 4 - (4*sqp1^2*(-1 + \[Epsilon]))/s12^2 - 4*\[Epsilon] + 
  (8*sqp1*(-7 + 5*\[Epsilon]))/s12, 
 (4*(s12 - sqp1)*(sqp1 - sqp1*\[Epsilon] + s12*(-7 + 5*\[Epsilon])))/s12^2, 
 (-4*(s13 + s23 - sqp1)*sqp1*(-1 + \[Epsilon]) + 
   4*s12*(s23 + 7*sqp1 - s23*\[Epsilon] - 5*sqp1*\[Epsilon] + 
     s13*(-7 + 5*\[Epsilon])))/s12^2, 
 (4*(s12 - sqp1)*(sqp1 - sqp1*\[Epsilon] + s12*(-7 + 5*\[Epsilon])))/s12^2, 
 (-4*(s12 - sqp1)^2*(-1 + \[Epsilon]))/s12^2, 
 (4*((s13 + s23 - sqp1)*sqp1*(-1 + \[Epsilon]) + 
    s12*(s13 + sqp1*(-1 + \[Epsilon]) - s13*\[Epsilon] + 
      s23*(-7 + 5*\[Epsilon]))))/s12^2, 
 (-4*(s13 + s23 - sqp1)*sqp1*(-1 + \[Epsilon]) + 
   4*s12*(s23 + 7*sqp1 - s23*\[Epsilon] - 5*sqp1*\[Epsilon] + 
     s13*(-7 + 5*\[Epsilon])))/s12^2, 
 (4*((s13 + s23 - sqp1)*sqp1*(-1 + \[Epsilon]) + 
    s12*(s13 + sqp1*(-1 + \[Epsilon]) - s13*\[Epsilon] + 
      s23*(-7 + 5*\[Epsilon]))))/s12^2, 
 (-4*(s13 + s23 - sqp1)^2*(-1 + \[Epsilon]))/s12^2, 
 (-16*(15 - 19*\[Epsilon] + 6*\[Epsilon]^2))/s12}


==> anc/FS3.m <==
{(15*p1sq^2)/(4*s) + (5*p1sq^2)/(4*(1 + m + n)*s) + 
  (-8*p1sq^2 - 4*n*p1sq^2)/(4*(1 + m)*s) + (-10*p1sq + 5*s)/(4*(1 + m + n)) + 
  (-24*p1sq + 9*s)/4 + (6*p1sq + 8*n*p1sq + 2*s - 4*n*s)/(4*(1 + m)) + 
  Pi^2*((2*p1sq - s)/6 - p1sq^2/(6*s) + p1sq^2/(6*(1 + m)*s) + 
    (-2*p1sq + s)/(6*(1 + m))) + ((p1sq^2 + n*p1sq^2)/(2*(1 + m)*s) + 
    (-2*p1sq - 2*n*p1sq + s + n*s)/(2*(1 + m)))*G[0, p1sq/s]^2 + 
  (p1sq^2/(2*(1 + m)*s) + (3*p1sq^2)/(2*(1 + m + n)*s) + 
    (-2*p1sq + s)/(2*(1 + m)) + (-6*p1sq + 3*s)/(2*(1 + m + n)) + 
    ((2*p1sq - s)/(1 + m) - p1sq^2/((1 + m)*s))*G[0, p1sq/s])/\[Epsilon] + 
  ((8*p1sq - 4*s)/2 - (2*p1sq^2)/s - (n*p1sq^2)/(2*(1 + m)*s) + 
    (2*n*p1sq - n*s)/(2*(1 + m)))*G[0, -s] + 
  G[0, p1sq/s]*(-1/2*p1sq^2/s - (n*p1sq^2)/(2*(1 + m)*s) + (2*p1sq + 2*s)/2 + 
    (-6*p1sq + s + n*s)/(2*(1 + m)) + (-2*p1sq + (2*p1sq - s)/(1 + m) + 
      p1sq^2/s - p1sq^2/((1 + m)*s) + s)*G[0, 1 - p1sq/s] + 
    (-2*p1sq + p1sq^2/s + (n*p1sq^2)/((1 + m)*s) + s + 
      (-2*n*p1sq + n*s)/(1 + m))*G[0, s]) + 
  (2*p1sq - p1sq^2/s + p1sq^2/((1 + m)*s) - s + (-2*p1sq + s)/(1 + m))*
   G[0, 1, p1sq/s], (24*p1sq - 9*s)/4 + (10*p1sq - 5*s)/(4*(1 + m + n)) - 
  (15*p1sq^2)/(4*s) - (5*p1sq^2)/(4*(1 + m + n)*s) + 
  (8*p1sq^2 + 4*n*p1sq^2)/(4*(1 + m)*s) + (-6*p1sq - 8*n*p1sq - 2*s + 4*n*s)/
   (4*(1 + m)) + Pi^2*((2*p1sq - s)/(6*(1 + m)) + p1sq^2/(6*s) - 
    p1sq^2/(6*(1 + m)*s) + (-2*p1sq + s)/6) + 
  ((-p1sq^2 - n*p1sq^2)/(2*(1 + m)*s) + (2*p1sq + 2*n*p1sq - s - n*s)/
     (2*(1 + m)))*G[0, p1sq/s]^2 + ((6*p1sq - 3*s)/(2*(1 + m + n)) + 
    (2*p1sq - s)/(2*(1 + m)) - p1sq^2/(2*(1 + m)*s) - 
    (3*p1sq^2)/(2*(1 + m + n)*s) + 
    (p1sq^2/((1 + m)*s) + (-2*p1sq + s)/(1 + m))*G[0, p1sq/s])/\[Epsilon] + 
  ((2*p1sq^2)/s + (n*p1sq^2)/(2*(1 + m)*s) + (-8*p1sq + 4*s)/2 + 
    (-2*n*p1sq + n*s)/(2*(1 + m)))*G[0, -s] + 
  G[0, p1sq/s]*((-2*p1sq - 2*s)/2 + p1sq^2/(2*s) + (n*p1sq^2)/(2*(1 + m)*s) + 
    (6*p1sq - s - n*s)/(2*(1 + m)) + 
    (2*p1sq - p1sq^2/s + p1sq^2/((1 + m)*s) - s + (-2*p1sq + s)/(1 + m))*
     G[0, 1 - p1sq/s] + (2*p1sq - p1sq^2/s - (n*p1sq^2)/((1 + m)*s) - s + 
      (2*n*p1sq - n*s)/(1 + m))*G[0, s]) + 
  (-2*p1sq + (2*p1sq - s)/(1 + m) + p1sq^2/s - p1sq^2/((1 + m)*s) + s)*
   G[0, 1, p1sq/s], (3*s*u)/(p1sq - s) - (5*s*u)/((1 + m)*(p1sq - s)) + 
  (5*p1sq - 5*t + 5*u)/(4*(1 + m + n)) + (9*p1sq - 9*t + 21*u)/4 + 
  (2*p1sq - 4*n*p1sq - 2*t + 4*n*t - 18*u - 4*n*u)/(4*(1 + m)) + 
  (-5*p1sq^2 + 5*p1sq*t + 5*p1sq*u)/(4*(1 + m + n)*s) + 
  (-15*p1sq^2 + 15*p1sq*t + 15*p1sq*u)/(4*s) + 
  (8*p1sq^2 + 4*n*p1sq^2 - 8*p1sq*t - 4*n*p1sq*t - 8*p1sq*u - 4*n*p1sq*u)/
   (4*(1 + m)*s) + Pi^2*((-p1sq + t - u)/6 + (p1sq - t + u)/(6*(1 + m)) + 
    (p1sq^2 - p1sq*t - p1sq*u)/(6*s) + (-p1sq^2 + p1sq*t + p1sq*u)/
     (6*(1 + m)*s)) + ((p1sq + n*p1sq - t - n*t + u + n*u)/(2*(1 + m)) + 
    (-p1sq^2 - n*p1sq^2 + p1sq*t + n*p1sq*t + p1sq*u + n*p1sq*u)/
     (2*(1 + m)*s))*G[0, p1sq/s]^2 + 
  ((p1sq - t + u)/(2*(1 + m)) + (3*p1sq - 3*t + 3*u)/(2*(1 + m + n)) + 
    (-p1sq^2 + p1sq*t + p1sq*u)/(2*(1 + m)*s) + 
    (-3*p1sq^2 + 3*p1sq*t + 3*p1sq*u)/(2*(1 + m + n)*s) + 
    ((-p1sq + t - u)/(1 + m) + (p1sq^2 - p1sq*t - p1sq*u)/((1 + m)*s))*
     G[0, p1sq/s])/\[Epsilon] + ((-4*p1sq + 4*t - 4*u)/2 + 
    (-(n*p1sq) + n*t - n*u)/(2*(1 + m)) + (4*p1sq^2 - 4*p1sq*t - 4*p1sq*u)/
     (2*s) + (n*p1sq^2 - n*p1sq*t - n*p1sq*u)/(2*(1 + m)*s))*G[0, -s] + 
  G[0, p1sq/s]*((-p1sq - 3*s + t - u)/2 + (3*s^2*u)/(p1sq - s)^2 - 
    (5*s^2*u)/((1 + m)*(p1sq - s)^2) + (6*p1sq + n*p1sq + 5*s - 6*t - n*t - 
      6*u - 3*n*u)/(2*(1 + m)) + (p1sq^2 - p1sq*t - p1sq*u)/(2*s) + 
    (n*p1sq^2 - n*p1sq*t - n*p1sq*u)/(2*(1 + m)*s) + 
    (-3*s^2 + 3*s*t + 3*s*u)/(2*(p1sq - s)) + 
    (5*s^2 - 5*s*t - 17*s*u - 4*n*s*u)/(2*(1 + m)*(p1sq - s)) + 
    (p1sq - t + (-p1sq + t - u)/(1 + m) + u + (p1sq^2 - p1sq*t - p1sq*u)/
       ((1 + m)*s) + (-p1sq^2 + p1sq*t + p1sq*u)/s)*G[0, 1 - p1sq/s] + 
    (p1sq - t + u + (n*p1sq - n*t + n*u)/(1 + m) + 
      (-p1sq^2 + p1sq*t + p1sq*u)/s + (-(n*p1sq^2) + n*p1sq*t + n*p1sq*u)/
       ((1 + m)*s))*G[0, s]) + (-p1sq + t - u + (p1sq - t + u)/(1 + m) + 
    (p1sq^2 - p1sq*t - p1sq*u)/s + (-p1sq^2 + p1sq*t + p1sq*u)/((1 + m)*s))*
   G[0, 1, p1sq/s], (-5*p1sq*u + 5*s*u)/(4*(1 + m + n)) + 
  (-15*p1sq*u + 9*s*u)/4 + (8*p1sq*u + 4*n*p1sq*u + 2*s*u - 4*n*s*u)/
   (4*(1 + m)) + Pi^2*((p1sq*u - s*u)/6 + (-(p1sq*u) + s*u)/(6*(1 + m))) + 
  ((-(p1sq*u) - n*p1sq*u + s*u + n*s*u)*G[0, p1sq/s]^2)/(2*(1 + m)) + 
  ((-(p1sq*u) + s*u)/(2*(1 + m)) + (-3*p1sq*u + 3*s*u)/(2*(1 + m + n)) + 
    ((p1sq*u - s*u)*G[0, p1sq/s])/(1 + m))/\[Epsilon] + 
  ((4*p1sq*u - 4*s*u)/2 + (n*p1sq*u - n*s*u)/(2*(1 + m)))*G[0, -s] + 
  G[0, p1sq/s]*((-3*s^2*u)/(2*(p1sq - s)) + 
    (5*s^2*u)/(2*(1 + m)*(p1sq - s)) + (p1sq*u - s*u)/2 + 
    (n*p1sq*u + 6*s*u + n*s*u)/(2*(1 + m)) + 
    (-(p1sq*u) + s*u + (p1sq*u - s*u)/(1 + m))*G[0, 1 - p1sq/s] + 
    (-(p1sq*u) + s*u + (-(n*p1sq*u) + n*s*u)/(1 + m))*G[0, s]) + 
  (p1sq*u - s*u + (-(p1sq*u) + s*u)/(1 + m))*G[0, 1, p1sq/s], 
 (18*p1sq - 9*s)/4 + (10*p1sq - 5*s)/(4*(1 + m + n)) - (9*p1sq^2)/(4*s) - 
  (5*p1sq^2)/(4*(1 + m + n)*s) + (4*p1sq^2 + 8*n*p1sq^2)/(4*(1 + m)*s) + 
  (-8*p1sq - 16*n*p1sq + 4*s + 8*n*s)/(4*(1 + m)) + 
  Pi^2*((2*p1sq - s)/(6*(1 + m)) + p1sq^2/(6*s) - p1sq^2/(6*(1 + m)*s) + 
    (-2*p1sq + s)/6) + ((-p1sq^2 - n*p1sq^2)/(2*(1 + m)*s) + 
    (2*p1sq + 2*n*p1sq - s - n*s)/(2*(1 + m)))*G[0, p1sq/s]^2 + 
  ((-3*p1sq^2)/(2*(1 + m + n)*s) - (3*(-2*p1sq + s))/(2*(1 + m + n)) + 
    (p1sq^2/((1 + m)*s) + (-2*p1sq + s)/(1 + m))*G[0, p1sq/s])/\[Epsilon] + 
  ((3*p1sq^2)/(2*s) + (3*(-2*p1sq + s))/2)*G[0, -s] + 
  G[0, p1sq/s]*(-p1sq + p1sq^2/s + (n*p1sq^2)/((1 + m)*s) + 
    (p1sq - s - n*s)/(1 + m) + (2*p1sq - p1sq^2/s + p1sq^2/((1 + m)*s) - s + 
      (-2*p1sq + s)/(1 + m))*G[0, 1 - p1sq/s] + 
    (2*p1sq - p1sq^2/s - (n*p1sq^2)/((1 + m)*s) - s + 
      (2*n*p1sq - n*s)/(1 + m))*G[0, s]) + 
  (-2*p1sq + (2*p1sq - s)/(1 + m) + p1sq^2/s - p1sq^2/((1 + m)*s) + s)*
   G[0, 1, p1sq/s], (9*p1sq^2)/(4*s) + (5*p1sq^2)/(4*(1 + m + n)*s) + 
  (-4*p1sq^2 - 8*n*p1sq^2)/(4*(1 + m)*s) + (-10*p1sq + 5*s)/(4*(1 + m + n)) + 
  (-18*p1sq + 9*s)/4 + (8*p1sq + 16*n*p1sq - 4*s - 8*n*s)/(4*(1 + m)) + 
  Pi^2*((2*p1sq - s)/6 - p1sq^2/(6*s) + p1sq^2/(6*(1 + m)*s) + 
    (-2*p1sq + s)/(6*(1 + m))) + ((p1sq^2 + n*p1sq^2)/(2*(1 + m)*s) + 
    (-2*p1sq - 2*n*p1sq + s + n*s)/(2*(1 + m)))*G[0, p1sq/s]^2 + 
  ((3*p1sq^2)/(2*(1 + m + n)*s) + (3*(-2*p1sq + s))/(2*(1 + m + n)) + 
    ((2*p1sq - s)/(1 + m) - p1sq^2/((1 + m)*s))*G[0, p1sq/s])/\[Epsilon] + 
  ((-3*p1sq^2)/(2*s) - (3*(-2*p1sq + s))/2)*G[0, -s] + 
  G[0, p1sq/s]*(p1sq - p1sq^2/s - (n*p1sq^2)/((1 + m)*s) + 
    (-p1sq + s + n*s)/(1 + m) + (-2*p1sq + (2*p1sq - s)/(1 + m) + p1sq^2/s - 
      p1sq^2/((1 + m)*s) + s)*G[0, 1 - p1sq/s] + 
    (-2*p1sq + p1sq^2/s + (n*p1sq^2)/((1 + m)*s) + s + 
      (-2*n*p1sq + n*s)/(1 + m))*G[0, s]) + 
  (2*p1sq - p1sq^2/s + p1sq^2/((1 + m)*s) - s + (-2*p1sq + s)/(1 + m))*
   G[0, 1, p1sq/s], (-9*p1sq + 9*t - 9*u)/4 + (-5*p1sq + 5*t - 5*u)/
   (4*(1 + m + n)) + (4*p1sq + 8*n*p1sq - 4*t - 8*n*t + 4*u + 8*n*u)/
   (4*(1 + m)) + (9*p1sq^2 - 9*p1sq*t - 9*p1sq*u)/(4*s) + 
  (5*p1sq^2 - 5*p1sq*t - 5*p1sq*u)/(4*(1 + m + n)*s) + 
  (-4*p1sq^2 - 8*n*p1sq^2 + 4*p1sq*t + 8*n*p1sq*t + 4*p1sq*u + 8*n*p1sq*u)/
   (4*(1 + m)*s) + Pi^2*((-p1sq + t - u)/(6*(1 + m)) + (p1sq - t + u)/6 + 
    (p1sq^2 - p1sq*t - p1sq*u)/(6*(1 + m)*s) + (-p1sq^2 + p1sq*t + p1sq*u)/
     (6*s)) + ((-p1sq - n*p1sq + t + n*t - u - n*u)/(2*(1 + m)) + 
    (p1sq^2 + n*p1sq^2 - p1sq*t - n*p1sq*t - p1sq*u - n*p1sq*u)/
     (2*(1 + m)*s))*G[0, p1sq/s]^2 + 
  ((3*(-p1sq + t - u))/(2*(1 + m + n)) + (3*(p1sq^2 - p1sq*t - p1sq*u))/
     (2*(1 + m + n)*s) + ((p1sq - t + u)/(1 + m) + 
      (-p1sq^2 + p1sq*t + p1sq*u)/((1 + m)*s))*G[0, p1sq/s])/\[Epsilon] + 
  ((-3*(-p1sq + t - u))/2 - (3*(p1sq^2 - p1sq*t - p1sq*u))/(2*s))*G[0, -s] + 
  G[0, p1sq/s]*(2*u + (2*s*u)/(p1sq - s) + 
    (-p1sq - n*p1sq + t + n*t + u + 3*n*u)/(1 + m) + 
    (-p1sq^2 + p1sq*t + p1sq*u)/s + (-(n*p1sq^2) + n*p1sq*t + n*p1sq*u)/
     ((1 + m)*s) + (2*s*u + 4*n*s*u)/((1 + m)*(p1sq - s)) + 
    (-p1sq + t - u + (p1sq - t + u)/(1 + m) + (p1sq^2 - p1sq*t - p1sq*u)/s + 
      (-p1sq^2 + p1sq*t + p1sq*u)/((1 + m)*s))*G[0, 1 - p1sq/s] + 
    (-p1sq + t - u + (-(n*p1sq) + n*t - n*u)/(1 + m) + 
      (p1sq^2 - p1sq*t - p1sq*u)/s + (n*p1sq^2 - n*p1sq*t - n*p1sq*u)/
       ((1 + m)*s))*G[0, s]) + (p1sq - t + (-p1sq + t - u)/(1 + m) + u + 
    (p1sq^2 - p1sq*t - p1sq*u)/((1 + m)*s) + (-p1sq^2 + p1sq*t + p1sq*u)/s)*
   G[0, 1, p1sq/s], (9*p1sq*u - 9*s*u)/4 + (5*p1sq*u - 5*s*u)/
   (4*(1 + m + n)) + (-4*p1sq*u - 8*n*p1sq*u + 4*s*u + 8*n*s*u)/(4*(1 + m)) + 
  Pi^2*((p1sq*u - s*u)/(6*(1 + m)) + (-(p1sq*u) + s*u)/6) + 
  ((p1sq*u + n*p1sq*u - s*u - n*s*u)*G[0, p1sq/s]^2)/(2*(1 + m)) + 
  ((3*(p1sq*u - s*u))/(2*(1 + m + n)) + ((-(p1sq*u) + s*u)*G[0, p1sq/s])/
     (1 + m))/\[Epsilon] + ((-3*p1sq*u)/2 + (3*s*u)/2)*G[0, -s] + 
  G[0, p1sq/s]*(-(p1sq*u) + (-(n*p1sq*u) - s*u - n*s*u)/(1 + m) + 
    (p1sq*u - s*u + (-(p1sq*u) + s*u)/(1 + m))*G[0, 1 - p1sq/s] + 
    (p1sq*u - s*u + (n*p1sq*u - n*s*u)/(1 + m))*G[0, s]) + 
  (-(p1sq*u) + s*u + (p1sq*u - s*u)/(1 + m))*G[0, 1, p1sq/s], 
 (5*p1sq - 5*t + 5*u)/(4*(1 + m + n)) + (9*p1sq - 9*t + 9*u)/4 + 
  (-4*p1sq - 8*n*p1sq + 4*t + 8*n*t + 2*u - 4*n*u)/(4*(1 + m)) + 
  (-9*p1sq^2 + 9*p1sq*t + 3*p1sq*u)/(4*s) + (-5*p1sq^2 + 5*p1sq*t + 5*p1sq*u)/
   (4*(1 + m + n)*s) + (4*p1sq^2 + 8*n*p1sq^2 - 4*p1sq*t - 8*n*p1sq*t - 
    12*n*p1sq*u)/(4*(1 + m)*s) + 
  Pi^2*((-p1sq + t - u)/6 + (p1sq - t + u)/(6*(1 + m)) + 
    (p1sq^2 - p1sq*t - p1sq*u)/(6*s) + (-p1sq^2 + p1sq*t + p1sq*u)/
     (6*(1 + m)*s)) + ((p1sq + n*p1sq - t - n*t + u + n*u)/(2*(1 + m)) + 
    (-p1sq^2 - n*p1sq^2 + p1sq*t + n*p1sq*t + p1sq*u + n*p1sq*u)/
     (2*(1 + m)*s))*G[0, p1sq/s]^2 + 
  (u/(2*(1 + m)) - (p1sq*u)/(2*(1 + m)*s) + (3*p1sq - 3*t + 3*u)/
     (2*(1 + m + n)) + (-3*p1sq^2 + 3*p1sq*t + 3*p1sq*u)/(2*(1 + m + n)*s) + 
    ((-p1sq + t - u)/(1 + m) + (p1sq^2 - p1sq*t - p1sq*u)/((1 + m)*s))*
     G[0, p1sq/s])/\[Epsilon] + ((-3*p1sq + 3*t - 4*u)/2 - 
    (n*u)/(2*(1 + m)) + (n*p1sq*u)/(2*(1 + m)*s) + 
    (3*p1sq^2 - 3*p1sq*t - 2*p1sq*u)/(2*s))*G[0, -s] + 
  G[0, p1sq/s]*((-5*u)/2 - (7*s*u)/(2*(p1sq - s)) + 
    (2*p1sq + 2*n*p1sq - 2*t - 2*n*t + 2*u - 7*n*u)/(2*(1 + m)) + 
    (2*p1sq^2 - 2*p1sq*t - 3*p1sq*u)/(2*s) + 
    (2*n*p1sq^2 - 2*n*p1sq*t - 3*n*p1sq*u)/(2*(1 + m)*s) + 
    (s*u - 8*n*s*u)/(2*(1 + m)*(p1sq - s)) + 
    (p1sq - t + (-p1sq + t - u)/(1 + m) + u + (p1sq^2 - p1sq*t - p1sq*u)/
       ((1 + m)*s) + (-p1sq^2 + p1sq*t + p1sq*u)/s)*G[0, 1 - p1sq/s] + 
    (p1sq - t + u + (n*p1sq - n*t + n*u)/(1 + m) + 
      (-p1sq^2 + p1sq*t + p1sq*u)/s + (-(n*p1sq^2) + n*p1sq*t + n*p1sq*u)/
       ((1 + m)*s))*G[0, s]) + (-p1sq + t - u + (p1sq - t + u)/(1 + m) + 
    (p1sq^2 - p1sq*t - p1sq*u)/s + (-p1sq^2 + p1sq*t + p1sq*u)/((1 + m)*s))*
   G[0, 1, p1sq/s], (-9*p1sq + 9*t - 9*u)/4 + (-5*p1sq + 5*t - 5*u)/
   (4*(1 + m + n)) + (4*p1sq + 8*n*p1sq - 4*t - 8*n*t - 2*u + 4*n*u)/
   (4*(1 + m)) + (5*p1sq^2 - 5*p1sq*t - 5*p1sq*u)/(4*(1 + m + n)*s) + 
  (9*p1sq^2 - 9*p1sq*t - 3*p1sq*u)/(4*s) + 
  (-4*p1sq^2 - 8*n*p1sq^2 + 4*p1sq*t + 8*n*p1sq*t + 12*n*p1sq*u)/
   (4*(1 + m)*s) + Pi^2*((-p1sq + t - u)/(6*(1 + m)) + (p1sq - t + u)/6 + 
    (p1sq^2 - p1sq*t - p1sq*u)/(6*(1 + m)*s) + (-p1sq^2 + p1sq*t + p1sq*u)/
     (6*s)) + ((-p1sq - n*p1sq + t + n*t - u - n*u)/(2*(1 + m)) + 
    (p1sq^2 + n*p1sq^2 - p1sq*t - n*p1sq*t - p1sq*u - n*p1sq*u)/
     (2*(1 + m)*s))*G[0, p1sq/s]^2 + 
  ((-3*p1sq + 3*t - 3*u)/(2*(1 + m + n)) - u/(2*(1 + m)) + 
    (p1sq*u)/(2*(1 + m)*s) + (3*p1sq^2 - 3*p1sq*t - 3*p1sq*u)/
     (2*(1 + m + n)*s) + ((p1sq - t + u)/(1 + m) + 
      (-p1sq^2 + p1sq*t + p1sq*u)/((1 + m)*s))*G[0, p1sq/s])/\[Epsilon] + 
  ((n*u)/(2*(1 + m)) - (n*p1sq*u)/(2*(1 + m)*s) + (3*p1sq - 3*t + 4*u)/2 + 
    (-3*p1sq^2 + 3*p1sq*t + 2*p1sq*u)/(2*s))*G[0, -s] + 
  G[0, p1sq/s]*((5*u)/2 + (7*s*u)/(2*(p1sq - s)) + 
    (-2*p1sq - 2*n*p1sq + 2*t + 2*n*t - 2*u + 7*n*u)/(2*(1 + m)) + 
    (-2*p1sq^2 + 2*p1sq*t + 3*p1sq*u)/(2*s) + 
    (-2*n*p1sq^2 + 2*n*p1sq*t + 3*n*p1sq*u)/(2*(1 + m)*s) + 
    (-(s*u) + 8*n*s*u)/(2*(1 + m)*(p1sq - s)) + 
    (-p1sq + t - u + (p1sq - t + u)/(1 + m) + (p1sq^2 - p1sq*t - p1sq*u)/s + 
      (-p1sq^2 + p1sq*t + p1sq*u)/((1 + m)*s))*G[0, 1 - p1sq/s] + 
    (-p1sq + t - u + (-(n*p1sq) + n*t - n*u)/(1 + m) + 
      (p1sq^2 - p1sq*t - p1sq*u)/s + (n*p1sq^2 - n*p1sq*t - n*p1sq*u)/
       ((1 + m)*s))*G[0, s]) + (p1sq - t + (-p1sq + t - u)/(1 + m) + u + 
    (p1sq^2 - p1sq*t - p1sq*u)/((1 + m)*s) + (-p1sq^2 + p1sq*t + p1sq*u)/s)*
   G[0, 1, p1sq/s], (13*u)/2 - (8*s*u^2)/(p1sq - s)^2 + 
  (-6*u + 24*n*u)/(4*(1 + m)) + (26*s*u - 26*t*u - 38*u^2)/(4*(p1sq - s)) + 
  (9*p1sq^2 - 18*p1sq*t + 9*t^2 - 12*p1sq*u + 12*t*u + 3*u^2)/(4*s) + 
  (5*p1sq^2 - 10*p1sq*t + 5*t^2 - 10*p1sq*u + 10*t*u + 5*u^2)/
   (4*(1 + m + n)*s) + (-6*s*u + 24*n*s*u + 6*t*u - 24*n*t*u + 14*u^2 - 
    32*n*u^2)/(4*(1 + m)*(p1sq - s)) + 
  (-4*p1sq^2 - 8*n*p1sq^2 + 8*p1sq*t + 16*n*p1sq*t - 4*t^2 - 8*n*t^2 + 
    4*p1sq*u + 20*n*p1sq*u - 4*t*u - 20*n*t*u - 12*n*u^2)/(4*(1 + m)*s) + 
  (16*s*u^2 - 24*n*s*u^2)/(4*(1 + m)*(p1sq - s)^2) + 
  Pi^2*(u/6 - u/(6*(1 + m)) - (s*u^2)/(6*(p1sq - s)^2) + 
    (s*u^2)/(6*(1 + m)*(p1sq - s)^2) + (-p1sq^2 + 2*p1sq*t - t^2 + 2*p1sq*u - 
      2*t*u - u^2)/(6*s) + (s*u - t*u - u^2)/(6*(p1sq - s)) + 
    (-(s*u) + t*u + u^2)/(6*(1 + m)*(p1sq - s)) + 
    (p1sq^2 - 2*p1sq*t + t^2 - 2*p1sq*u + 2*t*u + u^2)/(6*(1 + m)*s)) + 
  ((-u - n*u)/(2*(1 + m)) + (-(s*u) - n*s*u + t*u + n*t*u + u^2 + n*u^2)/
     (2*(1 + m)*(p1sq - s)) + (p1sq^2 + n*p1sq^2 - 2*p1sq*t - 2*n*p1sq*t + 
      t^2 + n*t^2 - 2*p1sq*u - 2*n*p1sq*u + 2*t*u + 2*n*t*u + u^2 + n*u^2)/
     (2*(1 + m)*s) + (s*u^2 + n*s*u^2)/(2*(1 + m)*(p1sq - s)^2))*
   G[0, p1sq/s]^2 + (-(u^2/((1 + m)*(p1sq - s))) + 
    (p1sq*u - t*u - u^2)/(2*(1 + m)*s) + 
    (3*p1sq^2 - 6*p1sq*t + 3*t^2 - 6*p1sq*u + 6*t*u + 3*u^2)/
     (2*(1 + m + n)*s) + (u/(1 + m) - (s*u^2)/((1 + m)*(p1sq - s)^2) + 
      (-p1sq^2 + 2*p1sq*t - t^2 + 2*p1sq*u - 2*t*u - u^2)/((1 + m)*s) + 
      (s*u - t*u - u^2)/((1 + m)*(p1sq - s)))*G[0, p1sq/s])/\[Epsilon] + 
  (u^2/(p1sq - s) + (n*u^2)/((1 + m)*(p1sq - s)) + 
    (-3*p1sq^2 + 6*p1sq*t - 3*t^2 + 5*p1sq*u - 5*t*u - 2*u^2)/(2*s) + 
    (-(n*p1sq*u) + n*t*u + n*u^2)/(2*(1 + m)*s))*G[0, -s] + 
  G[0, p1sq/s]*((-8*s^2*u^2)/(p1sq - s)^3 + (-2*p1sq - 2*s + 4*t + 18*u)/2 + 
    (-2*p1sq - 4*n*p1sq - 2*s - 4*n*s + 4*t + 8*n*t - 2*u + 16*n*u)/
     (2*(1 + m)) + (-2*s^2 + 4*s*t - 2*t^2 + 31*s*u - 18*t*u - 18*u^2)/
     (2*(p1sq - s)) + (-2*p1sq^2 + 4*p1sq*t - 2*t^2 + 5*p1sq*u - 5*t*u - 
      3*u^2)/(2*s) + (-2*s^2 - 4*n*s^2 + 4*s*t + 8*n*s*t - 2*t^2 - 4*n*t^2 - 
      5*s*u + 28*n*s*u + 2*t*u - 16*n*t*u + 4*u^2 - 14*n*u^2)/
     (2*(1 + m)*(p1sq - s)) + (-2*n*p1sq^2 + 4*n*p1sq*t - 2*n*t^2 + 
      5*n*p1sq*u - 5*n*t*u - 3*n*u^2)/(2*(1 + m)*s) + 
    (13*s^2*u - 13*s*t*u - 29*s*u^2)/(2*(p1sq - s)^2) + 
    (-3*s^2*u + 12*n*s^2*u + 3*s*t*u - 12*n*s*t*u + 13*s*u^2 - 22*n*s*u^2)/
     (2*(1 + m)*(p1sq - s)^2) + (8*s^2*u^2 - 12*n*s^2*u^2)/
     (2*(1 + m)*(p1sq - s)^3) + (-u + u/(1 + m) + (s*u^2)/(p1sq - s)^2 - 
      (s*u^2)/((1 + m)*(p1sq - s)^2) + (-p1sq^2 + 2*p1sq*t - t^2 + 2*p1sq*u - 
        2*t*u - u^2)/((1 + m)*s) + (s*u - t*u - u^2)/((1 + m)*(p1sq - s)) + 
      (-(s*u) + t*u + u^2)/(p1sq - s) + (p1sq^2 - 2*p1sq*t + t^2 - 2*p1sq*u + 
        2*t*u + u^2)/s)*G[0, 1 - p1sq/s] + 
    (-u - (n*u)/(1 + m) + (s*u^2)/(p1sq - s)^2 + 
      (n*s*u^2)/((1 + m)*(p1sq - s)^2) + (-(s*u) + t*u + u^2)/(p1sq - s) + 
      (p1sq^2 - 2*p1sq*t + t^2 - 2*p1sq*u + 2*t*u + u^2)/s + 
      (-(n*s*u) + n*t*u + n*u^2)/((1 + m)*(p1sq - s)) + 
      (n*p1sq^2 - 2*n*p1sq*t + n*t^2 - 2*n*p1sq*u + 2*n*t*u + n*u^2)/
       ((1 + m)*s))*G[0, s]) + (u - u/(1 + m) - (s*u^2)/(p1sq - s)^2 + 
    (s*u^2)/((1 + m)*(p1sq - s)^2) + (-p1sq^2 + 2*p1sq*t - t^2 + 2*p1sq*u - 
      2*t*u - u^2)/s + (s*u - t*u - u^2)/(p1sq - s) + 
    (-(s*u) + t*u + u^2)/((1 + m)*(p1sq - s)) + 
    (p1sq^2 - 2*p1sq*t + t^2 - 2*p1sq*u + 2*t*u + u^2)/((1 + m)*s))*
   G[0, 1, p1sq/s], (4*s*u^2)/(p1sq - s) + (-5*p1sq*u + 5*t*u + 5*u^2)/
   (4*(1 + m + n)) + (-19*p1sq*u + 19*t*u + 25*u^2)/4 + 
  (2*p1sq*u - 4*n*p1sq*u - 2*t*u + 4*n*t*u - 6*u^2 + 8*n*u^2)/(4*(1 + m)) + 
  (-8*s*u^2 + 12*n*s*u^2)/(4*(1 + m)*(p1sq - s)) + 
  Pi^2*((s*u^2)/(12*(p1sq - s)) - (s*u^2)/(12*(1 + m)*(p1sq - s)) + 
    (p1sq*u - t*u - u^2)/12 + (-(p1sq*u) + t*u + u^2)/(12*(1 + m))) + 
  ((-(p1sq*u) - n*p1sq*u + t*u + n*t*u + u^2 + n*u^2)/(4*(1 + m)) + 
    (-(s*u^2) - n*s*u^2)/(4*(1 + m)*(p1sq - s)))*G[0, p1sq/s]^2 + 
  (u^2/(2*(1 + m)) + (-3*p1sq*u + 3*t*u + 3*u^2)/(2*(1 + m + n)) + 
    ((s*u^2)/(2*(1 + m)*(p1sq - s)) + (p1sq*u - t*u - u^2)/(2*(1 + m)))*
     G[0, p1sq/s])/\[Epsilon] + 
  (-1/2*(n*u^2)/(1 + m) + (3*p1sq*u - 3*t*u - 4*u^2)/2)*G[0, -s] + 
  G[0, p1sq/s]*((4*s^2*u^2)/(p1sq - s)^2 + 
    (-4*p1sq*u - 3*s*u + 4*t*u + 5*u^2)/2 + 
    (p1sq*u - n*p1sq*u + s*u - 2*n*s*u - t*u + n*t*u - u^2 + 2*n*u^2)/
     (2*(1 + m)) + (-3*s^2*u + 3*s*t*u + 11*s*u^2)/(2*(p1sq - s)) + 
    (s^2*u - 2*n*s^2*u - s*t*u + 2*n*s*t*u - 6*s*u^2 + 7*n*s*u^2)/
     (2*(1 + m)*(p1sq - s)) + (-4*s^2*u^2 + 6*n*s^2*u^2)/
     (2*(1 + m)*(p1sq - s)^2) + (-1/2*(s*u^2)/(p1sq - s) + 
      (s*u^2)/(2*(1 + m)*(p1sq - s)) + (p1sq*u - t*u - u^2)/(2*(1 + m)) + 
      (-(p1sq*u) + t*u + u^2)/2)*G[0, 1 - p1sq/s] + 
    (-1/2*(s*u^2)/(p1sq - s) - (n*s*u^2)/(2*(1 + m)*(p1sq - s)) + 
      (-(p1sq*u) + t*u + u^2)/2 + (-(n*p1sq*u) + n*t*u + n*u^2)/(2*(1 + m)))*
     G[0, s]) + ((s*u^2)/(2*(p1sq - s)) - (s*u^2)/(2*(1 + m)*(p1sq - s)) + 
    (p1sq*u - t*u - u^2)/2 + (-(p1sq*u) + t*u + u^2)/(2*(1 + m)))*
   G[0, 1, p1sq/s], (3*p1sq^2*u)/(2*s) + (-4*p1sq^2*u + 4*n*p1sq^2*u)/
   (4*(1 + m)*s) + (-5*p1sq*u + 5*s*u)/(4*(1 + m + n)) + 
  (-15*p1sq*u + 9*s*u)/4 + (2*p1sq*u + 2*s*u - 4*n*s*u)/(4*(1 + m)) + 
  Pi^2*((p1sq*u - s*u)/6 + (-(p1sq*u) + s*u)/(6*(1 + m))) + 
  ((-(p1sq*u) - n*p1sq*u + s*u + n*s*u)*G[0, p1sq/s]^2)/(2*(1 + m)) + 
  ((p1sq^2*u)/(2*(1 + m)*s) + (-2*p1sq*u + s*u)/(2*(1 + m)) + 
    (-3*p1sq*u + 3*s*u)/(2*(1 + m + n)) + ((p1sq*u - s*u)*G[0, p1sq/s])/
     (1 + m))/\[Epsilon] + (-1/2*(p1sq^2*u)/s - (n*p1sq^2*u)/(2*(1 + m)*s) + 
    (5*p1sq*u - 4*s*u)/2 + (2*n*p1sq*u - n*s*u)/(2*(1 + m)))*G[0, -s] + 
  G[0, p1sq/s]*((p1sq^2*u)/(2*s) + (n*p1sq^2*u)/(2*(1 + m)*s) + 
    (2*p1sq*u + 2*s*u)/2 + (-4*p1sq*u + 2*n*p1sq*u + s*u + n*s*u)/
     (2*(1 + m)) + (-(p1sq*u) + s*u + (p1sq*u - s*u)/(1 + m))*
     G[0, 1 - p1sq/s] + (-(p1sq*u) + s*u + (-(n*p1sq*u) + n*s*u)/(1 + m))*
     G[0, s]) + (p1sq*u - s*u + (-(p1sq*u) + s*u)/(1 + m))*G[0, 1, p1sq/s], 
 (-3*p1sq^2*u)/(2*s) + (4*p1sq^2*u - 4*n*p1sq^2*u)/(4*(1 + m)*s) + 
  (15*p1sq*u - 9*s*u)/4 + (5*p1sq*u - 5*s*u)/(4*(1 + m + n)) + 
  (-2*p1sq*u - 2*s*u + 4*n*s*u)/(4*(1 + m)) + 
  Pi^2*((p1sq*u - s*u)/(6*(1 + m)) + (-(p1sq*u) + s*u)/6) + 
  ((p1sq*u + n*p1sq*u - s*u - n*s*u)*G[0, p1sq/s]^2)/(2*(1 + m)) + 
  (-1/2*(p1sq^2*u)/((1 + m)*s) + (3*p1sq*u - 3*s*u)/(2*(1 + m + n)) + 
    (2*p1sq*u - s*u)/(2*(1 + m)) + ((-(p1sq*u) + s*u)*G[0, p1sq/s])/(1 + m))/
   \[Epsilon] + ((p1sq^2*u)/(2*s) + (n*p1sq^2*u)/(2*(1 + m)*s) + 
    (-5*p1sq*u + 4*s*u)/2 + (-2*n*p1sq*u + n*s*u)/(2*(1 + m)))*G[0, -s] + 
  G[0, p1sq/s]*(-1/2*(p1sq^2*u)/s - (n*p1sq^2*u)/(2*(1 + m)*s) + 
    (-2*p1sq*u - 2*s*u)/2 + (4*p1sq*u - 2*n*p1sq*u - s*u - n*s*u)/
     (2*(1 + m)) + (p1sq*u - s*u + (-(p1sq*u) + s*u)/(1 + m))*
     G[0, 1 - p1sq/s] + (p1sq*u - s*u + (n*p1sq*u - n*s*u)/(1 + m))*
     G[0, s]) + (-(p1sq*u) + s*u + (p1sq*u - s*u)/(1 + m))*G[0, 1, p1sq/s], 
 (3*s*u^2)/(p1sq - s) - (7*s*u^2)/((1 + m)*(p1sq - s)) + 
  (-5*p1sq*u + 5*t*u + 5*u^2)/(4*(1 + m + n)) + 
  (-9*p1sq*u + 9*t*u + 21*u^2)/4 + (18*p1sq*u + 12*n*p1sq*u - 18*t*u - 
    12*n*t*u - 26*u^2 - 4*n*u^2)/(4*(1 + m)) + 
  (-6*p1sq^2*u + 6*p1sq*t*u + 6*p1sq*u^2)/(4*s) + 
  (4*p1sq^2*u - 4*n*p1sq^2*u - 4*p1sq*t*u + 4*n*p1sq*t*u - 4*p1sq*u^2 + 
    4*n*p1sq*u^2)/(4*(1 + m)*s) + Pi^2*((-2*s^2*u^2)/(3*(p1sq - s)^2) + 
    (2*s^2*u^2)/(3*(1 + m)*(p1sq - s)^2) + (3*p1sq*u + 4*s*u - 3*t*u - 3*u^2)/
     6 + (-3*p1sq*u - 4*s*u + 3*t*u + 3*u^2)/(6*(1 + m)) + 
    (4*s^2*u - 4*s*t*u - 6*s*u^2)/(6*(p1sq - s)) + 
    (-4*s^2*u + 4*s*t*u + 6*s*u^2)/(6*(1 + m)*(p1sq - s))) + 
  ((-3*p1sq*u - 3*n*p1sq*u - 4*s*u - 4*n*s*u + 3*t*u + 3*n*t*u + 3*u^2 + 
      3*n*u^2)/(2*(1 + m)) + (-4*s^2*u - 4*n*s^2*u + 4*s*t*u + 4*n*s*t*u + 
      6*s*u^2 + 6*n*s*u^2)/(2*(1 + m)*(p1sq - s)) + 
    (4*s^2*u^2 + 4*n*s^2*u^2)/(2*(1 + m)*(p1sq - s)^2))*G[0, p1sq/s]^2 + 
  ((-4*s*u^2)/((1 + m)*(p1sq - s)) + (9*p1sq*u - 9*t*u - 7*u^2)/(2*(1 + m)) + 
    (-3*p1sq*u + 3*t*u + 3*u^2)/(2*(1 + m + n)) + 
    (-(p1sq^2*u) + p1sq*t*u + p1sq*u^2)/(2*(1 + m)*s) + 
    ((-4*s^2*u^2)/((1 + m)*(p1sq - s)^2) + (3*p1sq*u + 4*s*u - 3*t*u - 3*u^2)/
       (1 + m) + (4*s^2*u - 4*s*t*u - 6*s*u^2)/((1 + m)*(p1sq - s)))*
     G[0, p1sq/s])/\[Epsilon] + 
  ((4*s*u^2)/(p1sq - s) + (4*n*s*u^2)/((1 + m)*(p1sq - s)) + 
    (-6*p1sq*u + 6*t*u + 4*u^2)/2 + (-9*n*p1sq*u + 9*n*t*u + 7*n*u^2)/
     (2*(1 + m)) + (p1sq^2*u - p1sq*t*u - p1sq*u^2)/(2*s) + 
    (n*p1sq^2*u - n*p1sq*t*u - n*p1sq*u^2)/(2*(1 + m)*s))*G[0, -s] + 
  G[0, p1sq/s]*(-((s^2*u^2)/(p1sq - s)^2) - 
    (3*s^2*u^2)/((1 + m)*(p1sq - s)^2) + (p1sq*u + 7*s*u - t*u + u^2)/2 + 
    (4*p1sq*u + 5*n*p1sq*u + 3*s*u + 4*n*s*u - 4*t*u - 5*n*t*u - 4*u^2 - 
      3*n*u^2)/(2*(1 + m)) + (-(p1sq^2*u) + p1sq*t*u + p1sq*u^2)/(2*s) + 
    (-(n*p1sq^2*u) + n*p1sq*t*u + n*p1sq*u^2)/(2*(1 + m)*s) + 
    (7*s^2*u - 7*s*t*u - 3*s*u^2)/(2*(p1sq - s)) + 
    (3*s^2*u + 4*n*s^2*u - 3*s*t*u - 4*n*s*t*u - 11*s*u^2 - 4*n*s*u^2)/
     (2*(1 + m)*(p1sq - s)) + (-3*p1sq*u - 4*s*u + 3*t*u + 3*u^2 + 
      (4*s^2*u^2)/(p1sq - s)^2 - (4*s^2*u^2)/((1 + m)*(p1sq - s)^2) + 
      (3*p1sq*u + 4*s*u - 3*t*u - 3*u^2)/(1 + m) + 
      (4*s^2*u - 4*s*t*u - 6*s*u^2)/((1 + m)*(p1sq - s)) + 
      (-4*s^2*u + 4*s*t*u + 6*s*u^2)/(p1sq - s))*G[0, 1 - p1sq/s] + 
    (-3*p1sq*u - 4*s*u + 3*t*u + 3*u^2 + (4*s^2*u^2)/(p1sq - s)^2 + 
      (4*n*s^2*u^2)/((1 + m)*(p1sq - s)^2) + 
      (-3*n*p1sq*u - 4*n*s*u + 3*n*t*u + 3*n*u^2)/(1 + m) + 
      (-4*s^2*u + 4*s*t*u + 6*s*u^2)/(p1sq - s) + 
      (-4*n*s^2*u + 4*n*s*t*u + 6*n*s*u^2)/((1 + m)*(p1sq - s)))*G[0, s]) + 
  (3*p1sq*u + 4*s*u - 3*t*u - 3*u^2 - (4*s^2*u^2)/(p1sq - s)^2 + 
    (4*s^2*u^2)/((1 + m)*(p1sq - s)^2) + (-3*p1sq*u - 4*s*u + 3*t*u + 3*u^2)/
     (1 + m) + (4*s^2*u - 4*s*t*u - 6*s*u^2)/(p1sq - s) + 
    (-4*s^2*u + 4*s*t*u + 6*s*u^2)/((1 + m)*(p1sq - s)))*G[0, 1, p1sq/s], 
 (5*p1sq^2*u - 5*p1sq*s*u - 5*p1sq*t*u + 5*s*t*u - 5*p1sq*u^2 + 5*s*u^2)/
   (4*(1 + m + n)) + (9*p1sq^2*u - 9*p1sq*s*u - 9*p1sq*t*u + 9*s*t*u - 
    15*p1sq*u^2 + 9*s*u^2)/4 + (-8*p1sq^2*u - 8*n*p1sq^2*u + 8*p1sq*s*u + 
    8*n*p1sq*s*u + 8*p1sq*t*u + 8*n*p1sq*t*u - 8*s*t*u - 8*n*s*t*u + 
    12*p1sq*u^2 + 4*n*p1sq*u^2 + 2*s*u^2 - 4*n*s*u^2)/(4*(1 + m)) + 
  Pi^2*((s^2*u^2)/(3*(p1sq - s)) - (s^2*u^2)/(3*(1 + m)*(p1sq - s)) + 
    (2*p1sq^2*u - 2*p1sq*t*u - 2*p1sq*u^2 - s*u^2)/(6*(1 + m)) + 
    (-2*p1sq^2*u + 2*p1sq*t*u + 2*p1sq*u^2 + s*u^2)/6) + 
  ((2*p1sq^2*u + 2*n*p1sq^2*u - 2*p1sq*t*u - 2*n*p1sq*t*u - 2*p1sq*u^2 - 
      2*n*p1sq*u^2 - s*u^2 - n*s*u^2)/(2*(1 + m)) + 
    (-2*s^2*u^2 - 2*n*s^2*u^2)/(2*(1 + m)*(p1sq - s)))*G[0, p1sq/s]^2 + 
  ((-4*p1sq^2*u + 4*p1sq*s*u + 4*p1sq*t*u - 4*s*t*u + 3*p1sq*u^2 + s*u^2)/
     (2*(1 + m)) + (3*p1sq^2*u - 3*p1sq*s*u - 3*p1sq*t*u + 3*s*t*u - 
      3*p1sq*u^2 + 3*s*u^2)/(2*(1 + m + n)) + 
    ((2*s^2*u^2)/((1 + m)*(p1sq - s)) + (-2*p1sq^2*u + 2*p1sq*t*u + 
        2*p1sq*u^2 + s*u^2)/(1 + m))*G[0, p1sq/s])/\[Epsilon] + 
  ((p1sq^2*u - p1sq*s*u - p1sq*t*u + s*t*u - 4*s*u^2)/2 + 
    (4*n*p1sq^2*u - 4*n*p1sq*s*u - 4*n*p1sq*t*u + 4*n*s*t*u - 3*n*p1sq*u^2 - 
      n*s*u^2)/(2*(1 + m)))*G[0, -s] + 
  G[0, p1sq/s]*((s^2*u^2)/(2*(p1sq - s)) + 
    (3*s^2*u^2)/(2*(1 + m)*(p1sq - s)) + 
    (-2*p1sq^2*u - 4*p1sq*s*u + 2*p1sq*t*u + 4*s*t*u + p1sq*u^2 + 3*s*u^2)/
     2 + (-4*n*p1sq^2*u + 4*n*p1sq*t*u + 3*n*p1sq*u^2 + 4*s*u^2 + n*s*u^2)/
     (2*(1 + m)) + (2*p1sq^2*u - 2*p1sq*t*u - 2*p1sq*u^2 - s*u^2 - 
      (2*s^2*u^2)/(p1sq - s) + (2*s^2*u^2)/((1 + m)*(p1sq - s)) + 
      (-2*p1sq^2*u + 2*p1sq*t*u + 2*p1sq*u^2 + s*u^2)/(1 + m))*
     G[0, 1 - p1sq/s] + (2*p1sq^2*u - 2*p1sq*t*u - 2*p1sq*u^2 - s*u^2 - 
      (2*s^2*u^2)/(p1sq - s) - (2*n*s^2*u^2)/((1 + m)*(p1sq - s)) + 
      (2*n*p1sq^2*u - 2*n*p1sq*t*u - 2*n*p1sq*u^2 - n*s*u^2)/(1 + m))*
     G[0, s]) + (-2*p1sq^2*u + 2*p1sq*t*u + 2*p1sq*u^2 + s*u^2 + 
    (2*s^2*u^2)/(p1sq - s) - (2*s^2*u^2)/((1 + m)*(p1sq - s)) + 
    (2*p1sq^2*u - 2*p1sq*t*u - 2*p1sq*u^2 - s*u^2)/(1 + m))*G[0, 1, p1sq/s], 
 -37 - 3/(1 + m + n) + (7 + 10*n)/(1 + m) + (5/3 - 5/(3*(1 + m)))*Pi^2 + 
  (3*p1sq)/s + (-2*p1sq + 2*n*p1sq)/((1 + m)*s) + 
  ((-5 - 5*n)*G[0, p1sq/s]^2)/(1 + m) + 
  (-(1 + m)^(-1) - 18/(1 + m + n) + p1sq/((1 + m)*s) + 
    (10*G[0, p1sq/s])/(1 + m))/\[Epsilon] + 
  (19 + n/(1 + m) - p1sq/s - (n*p1sq)/((1 + m)*s))*G[0, -s] + 
  G[0, p1sq/s]*(1 + (-8 + 7*n)/(1 + m) + p1sq/s + (n*p1sq)/((1 + m)*s) + 
    (5*s)/(p1sq - s) + (5*s + 12*n*s)/((1 + m)*(p1sq - s)) + 
    (-10 + 10/(1 + m))*G[0, 1 - p1sq/s] + (-10 - (10*n)/(1 + m))*G[0, s]) + 
  (10 - 10/(1 + m))*G[0, 1, p1sq/s], (43*p1sq - 37*s)/2 + 
  (3*p1sq - 3*s)/(2*(1 + m + n)) - (3*p1sq^2)/s + 
  (4*p1sq^2 - 4*n*p1sq^2)/(2*(1 + m)*s) + (-8*p1sq - 4*n*p1sq + 4*s + 8*n*s)/
   (2*(1 + m)) + Pi^2*((5*(p1sq - s))/(6*(1 + m)) + (5*(-p1sq + s))/6) + 
  (5*(p1sq + n*p1sq - s - n*s)*G[0, p1sq/s]^2)/(2*(1 + m)) + 
  ((9*p1sq - 9*s)/(1 + m + n) + (2*p1sq - s)/(1 + m) - p1sq^2/((1 + m)*s) + 
    ((-5*p1sq + 5*s)*G[0, p1sq/s])/(1 + m))/\[Epsilon] + 
  (-11*p1sq + p1sq^2/s + (n*p1sq^2)/((1 + m)*s) + 10*s + 
    (-2*n*p1sq + n*s)/(1 + m))*G[0, -s] + 
  G[0, p1sq/s]*(-(p1sq^2/s) - (n*p1sq^2)/((1 + m)*s) - 3*s + 
    (6*p1sq - 3*n*p1sq - 6*s - 2*n*s)/(1 + m) + 
    (5*p1sq - 5*s + (-5*p1sq + 5*s)/(1 + m))*G[0, 1 - p1sq/s] + 
    (5*p1sq - 5*s + (5*n*p1sq - 5*n*s)/(1 + m))*G[0, s]) + 
  (-5*p1sq + (5*p1sq - 5*s)/(1 + m) + 5*s)*G[0, 1, p1sq/s], 
 (3*p1sq - 3*t)/(2*(1 + m + n)) + Pi^2*((5*(p1sq - t))/(6*(1 + m)) + 
    (5*(-p1sq + t))/6) + (-4*p1sq - 8*n*p1sq + 4*t + 8*n*t - 10*u)/
   (2*(1 + m)) + (3*s*u)/(p1sq - s) - (5*s*u)/((1 + m)*(p1sq - s)) + 
  (37*p1sq - 37*t + 6*u)/2 + (-6*p1sq^2 + 6*p1sq*t + 6*p1sq*u)/(2*s) + 
  (4*p1sq^2 - 4*n*p1sq^2 - 4*p1sq*t + 4*n*p1sq*t - 4*p1sq*u + 4*n*p1sq*u)/
   (2*(1 + m)*s) + (5*(p1sq + n*p1sq - t - n*t)*G[0, p1sq/s]^2)/(2*(1 + m)) + 
  ((9*p1sq - 9*t)/(1 + m + n) + (p1sq - t)/(1 + m) + 
    (-p1sq^2 + p1sq*t + p1sq*u)/((1 + m)*s) + ((-5*p1sq + 5*t)*G[0, p1sq/s])/
     (1 + m))/\[Epsilon] + (-10*p1sq + 10*t + (-(n*p1sq) + n*t)/(1 + m) + 
    (p1sq^2 - p1sq*t - p1sq*u)/s + (n*p1sq^2 - n*p1sq*t - n*p1sq*u)/
     ((1 + m)*s))*G[0, -s] + G[0, p1sq/s]*(-p1sq - 4*s + t + 2*u + 
    (3*s^2*u)/(p1sq - s)^2 - (5*s^2*u)/((1 + m)*(p1sq - s)^2) + 
    (6*p1sq - 4*n*p1sq - 6*n*s - 6*t + 4*n*t - 4*u + 2*n*u)/(1 + m) + 
    (-p1sq^2 + p1sq*t + p1sq*u)/s + (-(n*p1sq^2) + n*p1sq*t + n*p1sq*u)/
     ((1 + m)*s) + (-4*s^2 + 4*s*t + 5*s*u)/(p1sq - s) + 
    (-6*n*s^2 + 6*n*s*t - 9*s*u + 2*n*s*u)/((1 + m)*(p1sq - s)) + 
    (5*p1sq - 5*t + (-5*p1sq + 5*t)/(1 + m))*G[0, 1 - p1sq/s] + 
    (5*p1sq - 5*t + (5*n*p1sq - 5*n*t)/(1 + m))*G[0, s]) + 
  (-5*p1sq + (5*p1sq - 5*t)/(1 + m) + 5*t)*G[0, 1, p1sq/s], 
 (-37*u)/2 - (3*u)/(2*(1 + m + n)) + Pi^2*((5*u)/6 - (5*u)/(6*(1 + m))) + 
  (10*u + 12*n*u)/(2*(1 + m)) - (5*(u + n*u)*G[0, p1sq/s]^2)/(2*(1 + m)) + 
  ((-9*u)/(1 + m + n) + (5*u*G[0, p1sq/s])/(1 + m))/\[Epsilon] + 
  9*u*G[0, -s] + G[0, p1sq/s]*((s*u)/(p1sq - s) + (-2*u + 3*n*u)/(1 + m) + 
    (5*s*u + 6*n*s*u)/((1 + m)*(p1sq - s)) + (-5*u + (5*u)/(1 + m))*
     G[0, 1 - p1sq/s] + (-5*u - (5*n*u)/(1 + m))*G[0, s]) + 
  (5*u - (5*u)/(1 + m))*G[0, 1, p1sq/s], (27*p1sq - 27*s)/2 + 
  (3*p1sq - 3*s)/(2*(1 + m + n)) + (-4*p1sq - 24*n*p1sq + 4*s + 24*n*s)/
   (2*(1 + m)) + Pi^2*((5*p1sq - s)/(3*(1 + m)) + (-5*p1sq + s)/3) + 
  ((5*p1sq + 5*n*p1sq - s - n*s)*G[0, p1sq/s]^2)/(1 + m) + 
  ((9*p1sq - 9*s)/(1 + m + n) + (-8*p1sq + 8*s)/(1 + m) + 
    ((-10*p1sq + 2*s)*G[0, p1sq/s])/(1 + m))/\[Epsilon] + 
  (-p1sq + s + (8*n*p1sq - 8*n*s)/(1 + m))*G[0, -s] + 
  G[0, p1sq/s]*(-6*p1sq - 8*s + (8*p1sq - 10*n*p1sq - 2*s - 2*n*s)/(1 + m) + 
    (10*p1sq - 2*s + (-10*p1sq + 2*s)/(1 + m))*G[0, 1 - p1sq/s] + 
    (10*p1sq - 2*s + (10*n*p1sq - 2*n*s)/(1 + m))*G[0, s]) + 
  (-10*p1sq + (10*p1sq - 2*s)/(1 + m) + 2*s)*G[0, 1, p1sq/s], 
 (-9*p1sq^2 + 18*p1sq*s - 9*s^2)/2 + (p1sq^2 - 2*p1sq*s + s^2)/
   (2*(1 + m + n)) + (8*n*p1sq^2 - 16*n*p1sq*s + 8*n*s^2)/(2*(1 + m)) + 
  Pi^2*((-2*(p1sq^2 - p1sq*s))/(3*(1 + m)) - (2*(-p1sq^2 + p1sq*s))/3) + 
  ((-2*p1sq^2 - 2*n*p1sq^2 + 2*p1sq*s + 2*n*p1sq*s)*G[0, p1sq/s]^2)/(1 + m) + 
  ((-3*p1sq^2 + 6*p1sq*s - 3*s^2)/(1 + m + n) + (4*p1sq^2 - 8*p1sq*s + 4*s^2)/
     (1 + m) + ((4*p1sq^2 - 4*p1sq*s)*G[0, p1sq/s])/(1 + m))/\[Epsilon] + 
  (-p1sq^2 + 2*p1sq*s - s^2 + (-4*n*p1sq^2 + 8*n*p1sq*s - 4*n*s^2)/(1 + m))*
   G[0, -s] + G[0, p1sq/s]*(2*p1sq^2 + 2*p1sq*s - 4*s^2 + 
    (-4*p1sq^2 + 4*n*p1sq^2 + 4*p1sq*s - 4*n*p1sq*s)/(1 + m) + 
    (-4*p1sq^2 + 4*p1sq*s + (4*p1sq^2 - 4*p1sq*s)/(1 + m))*G[0, 1 - p1sq/s] + 
    (-4*p1sq^2 + 4*p1sq*s + (-4*n*p1sq^2 + 4*n*p1sq*s)/(1 + m))*G[0, s]) + 
  (4*p1sq^2 - 4*p1sq*s + (-4*p1sq^2 + 4*p1sq*s)/(1 + m))*G[0, 1, p1sq/s], 
 (-9*p1sq^2 + 9*p1sq*s + 9*p1sq*t - 9*s*t - 9*p1sq*u)/2 + 
  (p1sq^2 - p1sq*s - p1sq*t + s*t - 5*p1sq*u)/(2*(1 + m + n)) + 
  (8*n*p1sq^2 - 8*n*p1sq*s - 8*n*p1sq*t + 8*n*s*t + 4*p1sq*u + 8*n*p1sq*u)/
   (2*(1 + m)) + Pi^2*((-2*p1sq^2 + 2*p1sq*t - p1sq*u)/(3*(1 + m)) + 
    (2*p1sq^2 - 2*p1sq*t + p1sq*u)/3) + 
  ((-2*p1sq^2 - 2*n*p1sq^2 + 2*p1sq*t + 2*n*p1sq*t - p1sq*u - n*p1sq*u)*
    G[0, p1sq/s]^2)/(1 + m) + 
  ((4*p1sq^2 - 4*p1sq*s - 4*p1sq*t + 4*s*t)/(1 + m) + 
    (-3*p1sq^2 + 3*p1sq*s + 3*p1sq*t - 3*s*t - 3*p1sq*u)/(1 + m + n) + 
    ((4*p1sq^2 - 4*p1sq*t + 2*p1sq*u)*G[0, p1sq/s])/(1 + m))/\[Epsilon] + 
  (-p1sq^2 + p1sq*s + p1sq*t - s*t + (-4*n*p1sq^2 + 4*n*p1sq*s + 4*n*p1sq*t - 
      4*n*s*t)/(1 + m) + 3*p1sq*u)*G[0, -s] + 
  G[0, p1sq/s]*(2*p1sq^2 + 4*p1sq*s - 2*p1sq*t - 4*s*t + 2*p1sq*u + 2*s*u + 
    (2*s^2*u)/(p1sq - s) + (-4*p1sq^2 + 4*n*p1sq^2 + 4*p1sq*t - 4*n*p1sq*t + 
      2*n*p1sq*u + 2*s*u + 4*n*s*u)/(1 + m) + (2*s^2*u + 4*n*s^2*u)/
     ((1 + m)*(p1sq - s)) + (-4*p1sq^2 + 4*p1sq*t - 2*p1sq*u + 
      (4*p1sq^2 - 4*p1sq*t + 2*p1sq*u)/(1 + m))*G[0, 1 - p1sq/s] + 
    (-4*p1sq^2 + 4*p1sq*t - 2*p1sq*u + (-4*n*p1sq^2 + 4*n*p1sq*t - 
        2*n*p1sq*u)/(1 + m))*G[0, s]) + 
  (4*p1sq^2 - 4*p1sq*t + 2*p1sq*u + (-4*p1sq^2 + 4*p1sq*t - 2*p1sq*u)/
     (1 + m))*G[0, 1, p1sq/s], 9*p1sq*u - 9*s*u + 
  (2*p1sq*u - 2*s*u)/(1 + m + n) + (-2*p1sq*u - 8*n*p1sq*u + 2*s*u + 8*n*s*u)/
   (1 + m) + Pi^2*((3*p1sq*u - s*u)/(3*(1 + m)) + (-3*p1sq*u + s*u)/3) + 
  ((3*p1sq*u + 3*n*p1sq*u - s*u - n*s*u)*G[0, p1sq/s]^2)/(1 + m) + 
  ((6*p1sq*u - 6*s*u)/(1 + m + n) + (-4*p1sq*u + 4*s*u)/(1 + m) + 
    ((-6*p1sq*u + 2*s*u)*G[0, p1sq/s])/(1 + m))/\[Epsilon] + 
  (-2*p1sq*u + 2*s*u + (4*n*p1sq*u - 4*n*s*u)/(1 + m))*G[0, -s] + 
  G[0, p1sq/s]*(-4*p1sq*u - 4*s*u + (4*p1sq*u - 6*n*p1sq*u - 2*s*u - 2*n*s*u)/
     (1 + m) + (6*p1sq*u - 2*s*u + (-6*p1sq*u + 2*s*u)/(1 + m))*
     G[0, 1 - p1sq/s] + (6*p1sq*u - 2*s*u + (6*n*p1sq*u - 2*n*s*u)/(1 + m))*
     G[0, s]) + (-6*p1sq*u + 2*s*u + (6*p1sq*u - 2*s*u)/(1 + m))*
   G[0, 1, p1sq/s], (3*p1sq - 3*t)/(2*(1 + m + n)) - (3*p1sq*u)/s + 
  (7*s*u)/(p1sq - s) + (27*p1sq - 27*t + 14*u)/2 + 
  (-4*p1sq - 24*n*p1sq + 4*t + 24*n*t - 2*u + 24*n*u)/(2*(1 + m)) + 
  (4*p1sq*u - 4*n*p1sq*u)/(2*(1 + m)*s) + (-2*s*u + 24*n*s*u)/
   (2*(1 + m)*(p1sq - s)) + Pi^2*((5*p1sq + 4*s - 5*t - 5*u)/(3*(1 + m)) + 
    (8*s^2*u)/(3*(p1sq - s)^2) - (8*s^2*u)/(3*(1 + m)*(p1sq - s)^2) + 
    (-5*p1sq - 4*s + 5*t + 5*u)/3 + (4*s^2 - 4*s*t - 13*s*u)/
     (3*(1 + m)*(p1sq - s)) + (-4*s^2 + 4*s*t + 13*s*u)/(3*(p1sq - s))) + 
  ((5*p1sq + 5*n*p1sq + 4*s + 4*n*s - 5*t - 5*n*t - 5*u - 5*n*u)/(1 + m) + 
    (4*s^2 + 4*n*s^2 - 4*s*t - 4*n*s*t - 13*s*u - 13*n*s*u)/
     ((1 + m)*(p1sq - s)) + (-8*s^2*u - 8*n*s^2*u)/((1 + m)*(p1sq - s)^2))*
   G[0, p1sq/s]^2 + ((9*p1sq - 9*t)/(1 + m + n) - (p1sq*u)/((1 + m)*s) + 
    (16*s*u)/((1 + m)*(p1sq - s)) + (-8*p1sq + 8*t + 16*u)/(1 + m) + 
    ((16*s^2*u)/((1 + m)*(p1sq - s)^2) + (-10*p1sq - 8*s + 10*t + 10*u)/
       (1 + m) + (-8*s^2 + 8*s*t + 26*s*u)/((1 + m)*(p1sq - s)))*
     G[0, p1sq/s])/\[Epsilon] + (-p1sq + t - 16*u + (p1sq*u)/s + 
    (n*p1sq*u)/((1 + m)*s) - (16*s*u)/(p1sq - s) - 
    (16*n*s*u)/((1 + m)*(p1sq - s)) + (8*n*p1sq - 8*n*t - 16*n*u)/(1 + m))*
   G[0, -s] + G[0, p1sq/s]*(-6*p1sq - 14*s + 6*t + 10*u - (p1sq*u)/s - 
    (n*p1sq*u)/((1 + m)*s) + (23*s^2*u)/(p1sq - s)^2 + 
    (8*p1sq - 10*n*p1sq + 6*s - 12*n*s - 8*t + 10*n*t - 8*u + 12*n*u)/
     (1 + m) + (-14*s^2 + 14*s*t + 33*s*u)/(p1sq - s) + 
    (6*s^2 - 12*n*s^2 - 6*s*t + 12*n*s*t - 25*s*u + 24*n*s*u)/
     ((1 + m)*(p1sq - s)) + (-17*s^2*u + 12*n*s^2*u)/((1 + m)*(p1sq - s)^2) + 
    (10*p1sq + 8*s - 10*t - 10*u - (16*s^2*u)/(p1sq - s)^2 + 
      (16*s^2*u)/((1 + m)*(p1sq - s)^2) + (-10*p1sq - 8*s + 10*t + 10*u)/
       (1 + m) + (8*s^2 - 8*s*t - 26*s*u)/(p1sq - s) + 
      (-8*s^2 + 8*s*t + 26*s*u)/((1 + m)*(p1sq - s)))*G[0, 1 - p1sq/s] + 
    (10*p1sq + 8*s - 10*t - 10*u - (16*s^2*u)/(p1sq - s)^2 - 
      (16*n*s^2*u)/((1 + m)*(p1sq - s)^2) + 
      (10*n*p1sq + 8*n*s - 10*n*t - 10*n*u)/(1 + m) + 
      (8*s^2 - 8*s*t - 26*s*u)/(p1sq - s) + (8*n*s^2 - 8*n*s*t - 26*n*s*u)/
       ((1 + m)*(p1sq - s)))*G[0, s]) + 
  (-10*p1sq - 8*s + 10*t + (10*p1sq + 8*s - 10*t - 10*u)/(1 + m) + 10*u + 
    (16*s^2*u)/(p1sq - s)^2 - (16*s^2*u)/((1 + m)*(p1sq - s)^2) + 
    (8*s^2 - 8*s*t - 26*s*u)/((1 + m)*(p1sq - s)) + 
    (-8*s^2 + 8*s*t + 26*s*u)/(p1sq - s))*G[0, 1, p1sq/s], 
 (3*p1sq^2*u)/s + (-9*p1sq^2 + 9*p1sq*s + 9*p1sq*t - 9*s*t - 19*p1sq*u)/2 + 
  (p1sq^2 - p1sq*s - p1sq*t + s*t - 5*p1sq*u)/(2*(1 + m + n)) + 
  (8*n*p1sq^2 - 8*n*p1sq*s - 8*n*p1sq*t + 8*n*s*t + 4*p1sq*u - 8*n*p1sq*u)/
   (2*(1 + m)) + (-4*p1sq^2*u + 4*n*p1sq^2*u)/(2*(1 + m)*s) + 
  Pi^2*((-4*s^2*u)/(3*(p1sq - s)) + (4*s^2*u)/(3*(1 + m)*(p1sq - s)) + 
    (4*p1sq^2 - 4*p1sq*t - 3*p1sq*u - 8*s*u)/6 + 
    (-4*p1sq^2 + 4*p1sq*t + 3*p1sq*u + 8*s*u)/(6*(1 + m))) + 
  ((-4*p1sq^2 - 4*n*p1sq^2 + 4*p1sq*t + 4*n*p1sq*t + 3*p1sq*u + 3*n*p1sq*u + 
      8*s*u + 8*n*s*u)/(2*(1 + m)) + (8*s^2*u + 8*n*s^2*u)/
     (2*(1 + m)*(p1sq - s)))*G[0, p1sq/s]^2 + 
  ((p1sq^2*u)/((1 + m)*s) + (4*p1sq^2 - 4*p1sq*s - 4*p1sq*t + 4*s*t - 
      9*p1sq*u)/(1 + m) + (-3*p1sq^2 + 3*p1sq*s + 3*p1sq*t - 3*s*t - 
      3*p1sq*u)/(1 + m + n) + ((-8*s^2*u)/((1 + m)*(p1sq - s)) + 
      (4*p1sq^2 - 4*p1sq*t - 3*p1sq*u - 8*s*u)/(1 + m))*G[0, p1sq/s])/
   \[Epsilon] + (-p1sq^2 + p1sq*s + p1sq*t - s*t + 12*p1sq*u - (p1sq^2*u)/s - 
    (n*p1sq^2*u)/((1 + m)*s) + (-4*n*p1sq^2 + 4*n*p1sq*s + 4*n*p1sq*t - 
      4*n*s*t + 9*n*p1sq*u)/(1 + m))*G[0, -s] + 
  G[0, p1sq/s]*(2*p1sq^2 + 4*p1sq*s - 2*p1sq*t - 4*s*t - 3*p1sq*u + 
    (p1sq^2*u)/s + (n*p1sq^2*u)/((1 + m)*s) - 8*s*u - (8*s^2*u)/(p1sq - s) + 
    (-4*p1sq^2 + 4*n*p1sq^2 + 4*p1sq*t - 4*n*p1sq*t + 2*p1sq*u - 4*n*p1sq*u + 
      8*s*u - 2*n*s*u)/(1 + m) + (8*s^2*u - 2*n*s^2*u)/((1 + m)*(p1sq - s)) + 
    (-4*p1sq^2 + 4*p1sq*t + 3*p1sq*u + 8*s*u + (8*s^2*u)/(p1sq - s) - 
      (8*s^2*u)/((1 + m)*(p1sq - s)) + (4*p1sq^2 - 4*p1sq*t - 3*p1sq*u - 
        8*s*u)/(1 + m))*G[0, 1 - p1sq/s] + 
    (-4*p1sq^2 + 4*p1sq*t + 3*p1sq*u + 8*s*u + (8*s^2*u)/(p1sq - s) + 
      (8*n*s^2*u)/((1 + m)*(p1sq - s)) + (-4*n*p1sq^2 + 4*n*p1sq*t + 
        3*n*p1sq*u + 8*n*s*u)/(1 + m))*G[0, s]) + 
  (4*p1sq^2 - 4*p1sq*t - 3*p1sq*u - 8*s*u - (8*s^2*u)/(p1sq - s) + 
    (8*s^2*u)/((1 + m)*(p1sq - s)) + (-4*p1sq^2 + 4*p1sq*t + 3*p1sq*u + 
      8*s*u)/(1 + m))*G[0, 1, p1sq/s], (-8*s^2*u^2)/(p1sq - s)^2 + 
  (2*p1sq^2 - 4*p1sq*t + 2*t^2 + 5*p1sq*u - 5*t*u)/(4*(1 + m + n)) + 
  (-18*p1sq^2 + 36*p1sq*t - 18*t^2 + 21*p1sq*u + 12*s*u - 21*t*u - 38*u^2)/
   4 + (16*n*p1sq^2 - 32*n*p1sq*t + 16*n*t^2 - 2*p1sq*u - 4*n*p1sq*u - 
    4*s*u + 2*t*u + 4*n*t*u + 14*u^2 - 32*n*u^2)/(4*(1 + m)) + 
  (-3*p1sq^2*u + 3*p1sq*t*u + 3*p1sq*u^2)/(4*s) + 
  (-5*p1sq^2*u + 5*p1sq*t*u + 5*p1sq*u^2)/(4*(1 + m + n)*s) + 
  (12*n*p1sq^2*u - 12*n*p1sq*t*u - 12*n*p1sq*u^2)/(4*(1 + m)*s) + 
  (12*s^2*u - 12*s*t*u - 70*s*u^2)/(4*(p1sq - s)) + 
  (-4*s^2*u + 4*s*t*u + 30*s*u^2 - 56*n*s*u^2)/(4*(1 + m)*(p1sq - s)) + 
  (16*s^2*u^2 - 24*n*s^2*u^2)/(4*(1 + m)*(p1sq - s)^2) + 
  Pi^2*((4*p1sq^2 + 4*p1sq*s + 4*s^2 - 8*p1sq*t - 8*s*t + 4*t^2 - 5*p1sq*u - 
      12*s*u + 5*t*u - u^2)/6 + (-4*p1sq^2 - 4*p1sq*s - 4*s^2 + 8*p1sq*t + 
      8*s*t - 4*t^2 + 5*p1sq*u + 12*s*u - 5*t*u + u^2)/(6*(1 + m)) + 
    (p1sq^2*u - p1sq*t*u - p1sq*u^2)/(6*s) + 
    (-(p1sq^2*u) + p1sq*t*u + p1sq*u^2)/(6*(1 + m)*s) + 
    (4*s^3 - 8*s^2*t + 4*s*t^2 - 20*s^2*u + 12*s*t*u - 2*s*u^2)/
     (6*(p1sq - s)) + (-4*s^3 + 8*s^2*t - 4*s*t^2 + 20*s^2*u - 12*s*t*u + 
      2*s*u^2)/(6*(1 + m)*(p1sq - s)) + (-8*s^3*u + 8*s^2*t*u - s^2*u^2)/
     (6*(p1sq - s)^2) + (8*s^3*u - 8*s^2*t*u + s^2*u^2)/
     (6*(1 + m)*(p1sq - s)^2)) + 
  ((-4*p1sq^2 - 4*n*p1sq^2 - 4*p1sq*s - 4*n*p1sq*s - 4*s^2 - 4*n*s^2 + 
      8*p1sq*t + 8*n*p1sq*t + 8*s*t + 8*n*s*t - 4*t^2 - 4*n*t^2 + 5*p1sq*u + 
      5*n*p1sq*u + 12*s*u + 12*n*s*u - 5*t*u - 5*n*t*u + u^2 + n*u^2)/
     (2*(1 + m)) + (-(p1sq^2*u) - n*p1sq^2*u + p1sq*t*u + n*p1sq*t*u + 
      p1sq*u^2 + n*p1sq*u^2)/(2*(1 + m)*s) + 
    (-4*s^3 - 4*n*s^3 + 8*s^2*t + 8*n*s^2*t - 4*s*t^2 - 4*n*s*t^2 + 
      20*s^2*u + 20*n*s^2*u - 12*s*t*u - 12*n*s*t*u + 2*s*u^2 + 2*n*s*u^2)/
     (2*(1 + m)*(p1sq - s)) + (8*s^3*u + 8*n*s^3*u - 8*s^2*t*u - 
      8*n*s^2*t*u + s^2*u^2 + n*s^2*u^2)/(2*(1 + m)*(p1sq - s)^2))*
   G[0, p1sq/s]^2 + ((-6*p1sq^2 + 12*p1sq*t - 6*t^2 + 3*p1sq*u - 3*t*u)/
     (2*(1 + m + n)) + (8*p1sq^2 - 16*p1sq*t + 8*t^2 - 15*p1sq*u - 16*s*u + 
      15*t*u - 2*u^2)/(2*(1 + m)) + (p1sq^2*u - p1sq*t*u - p1sq*u^2)/
     (2*(1 + m)*s) + (-3*p1sq^2*u + 3*p1sq*t*u + 3*p1sq*u^2)/
     (2*(1 + m + n)*s) + (-16*s^2*u + 16*s*t*u - 2*s*u^2)/
     (2*(1 + m)*(p1sq - s)) + 
    ((4*p1sq^2 + 4*p1sq*s + 4*s^2 - 8*p1sq*t - 8*s*t + 4*t^2 - 5*p1sq*u - 
        12*s*u + 5*t*u - u^2)/(1 + m) + (p1sq^2*u - p1sq*t*u - p1sq*u^2)/
       ((1 + m)*s) + (4*s^3 - 8*s^2*t + 4*s*t^2 - 20*s^2*u + 12*s*t*u - 
        2*s*u^2)/((1 + m)*(p1sq - s)) + (-8*s^3*u + 8*s^2*t*u - s^2*u^2)/
       ((1 + m)*(p1sq - s)^2))*G[0, p1sq/s])/\[Epsilon] + 
  ((-2*p1sq^2 + 4*p1sq*t - 2*t^2 + 12*p1sq*u + 16*s*u - 12*t*u + 2*u^2)/2 + 
    (-8*n*p1sq^2 + 16*n*p1sq*t - 8*n*t^2 + 15*n*p1sq*u + 16*n*s*u - 
      15*n*t*u + 2*n*u^2)/(2*(1 + m)) + 
    (2*p1sq^2*u - 2*p1sq*t*u - 2*p1sq*u^2)/(2*s) + 
    (-(n*p1sq^2*u) + n*p1sq*t*u + n*p1sq*u^2)/(2*(1 + m)*s) + 
    (16*s^2*u - 16*s*t*u + 2*s*u^2)/(2*(p1sq - s)) + 
    (16*n*s^2*u - 16*n*s*t*u + 2*n*s*u^2)/(2*(1 + m)*(p1sq - s)))*G[0, -s] + 
  G[0, p1sq/s]*((-8*s^3*u^2)/(p1sq - s)^3 + 
    (4*p1sq^2 + 12*p1sq*s + 12*s^2 - 8*p1sq*t - 24*s*t + 4*t^2 + 3*p1sq*u - 
      9*s*u - 3*t*u - 18*u^2)/2 + (-8*p1sq^2 + 8*n*p1sq^2 - 8*p1sq*s + 
      8*n*p1sq*s - 8*s^2 + 8*n*s^2 + 16*p1sq*t - 16*n*p1sq*t + 16*s*t - 
      16*n*s*t - 8*t^2 + 8*n*t^2 + 8*p1sq*u - 3*n*p1sq*u + 21*s*u - 4*n*s*u - 
      8*t*u + 3*n*t*u + 4*u^2 - 14*n*u^2)/(2*(1 + m)) + 
    (3*p1sq^2*u - 3*p1sq*t*u - 3*p1sq*u^2)/(2*s) + 
    (3*n*p1sq^2*u - 3*n*p1sq*t*u - 3*n*p1sq*u^2)/(2*(1 + m)*s) + 
    (12*s^3 - 24*s^2*t + 12*s*t^2 - 19*s^2*u + 9*s*t*u - 47*s*u^2)/
     (2*(p1sq - s)) + (-8*s^3 + 8*n*s^3 + 16*s^2*t - 16*n*s^2*t - 8*s*t^2 + 
      8*n*s*t^2 + 35*s^2*u - 4*n*s^2*u - 21*s*t*u + 4*n*s*t*u + 17*s*u^2 - 
      36*n*s*u^2)/(2*(1 + m)*(p1sq - s)) + 
    (-10*s^3*u + 10*s^2*t*u - 45*s^2*u^2)/(2*(p1sq - s)^2) + 
    (14*s^3*u - 14*s^2*t*u + 21*s^2*u^2 - 34*n*s^2*u^2)/
     (2*(1 + m)*(p1sq - s)^2) + (8*s^3*u^2 - 12*n*s^3*u^2)/
     (2*(1 + m)*(p1sq - s)^3) + (-4*p1sq^2 - 4*p1sq*s - 4*s^2 + 8*p1sq*t + 
      8*s*t - 4*t^2 + 5*p1sq*u + 12*s*u - 5*t*u + u^2 + 
      (4*p1sq^2 + 4*p1sq*s + 4*s^2 - 8*p1sq*t - 8*s*t + 4*t^2 - 5*p1sq*u - 
        12*s*u + 5*t*u - u^2)/(1 + m) + (p1sq^2*u - p1sq*t*u - p1sq*u^2)/
       ((1 + m)*s) + (-(p1sq^2*u) + p1sq*t*u + p1sq*u^2)/s + 
      (4*s^3 - 8*s^2*t + 4*s*t^2 - 20*s^2*u + 12*s*t*u - 2*s*u^2)/
       ((1 + m)*(p1sq - s)) + (-4*s^3 + 8*s^2*t - 4*s*t^2 + 20*s^2*u - 
        12*s*t*u + 2*s*u^2)/(p1sq - s) + (-8*s^3*u + 8*s^2*t*u - s^2*u^2)/
       ((1 + m)*(p1sq - s)^2) + (8*s^3*u - 8*s^2*t*u + s^2*u^2)/(p1sq - s)^2)*
     G[0, 1 - p1sq/s] + (-4*p1sq^2 - 4*p1sq*s - 4*s^2 + 8*p1sq*t + 8*s*t - 
      4*t^2 + 5*p1sq*u + 12*s*u - 5*t*u + u^2 + 
      (-4*n*p1sq^2 - 4*n*p1sq*s - 4*n*s^2 + 8*n*p1sq*t + 8*n*s*t - 4*n*t^2 + 
        5*n*p1sq*u + 12*n*s*u - 5*n*t*u + n*u^2)/(1 + m) + 
      (-(p1sq^2*u) + p1sq*t*u + p1sq*u^2)/s + 
      (-(n*p1sq^2*u) + n*p1sq*t*u + n*p1sq*u^2)/((1 + m)*s) + 
      (-4*s^3 + 8*s^2*t - 4*s*t^2 + 20*s^2*u - 12*s*t*u + 2*s*u^2)/
       (p1sq - s) + (-4*n*s^3 + 8*n*s^2*t - 4*n*s*t^2 + 20*n*s^2*u - 
        12*n*s*t*u + 2*n*s*u^2)/((1 + m)*(p1sq - s)) + 
      (8*s^3*u - 8*s^2*t*u + s^2*u^2)/(p1sq - s)^2 + 
      (8*n*s^3*u - 8*n*s^2*t*u + n*s^2*u^2)/((1 + m)*(p1sq - s)^2))*
     G[0, s]) + (4*p1sq^2 + 4*p1sq*s + 4*s^2 - 8*p1sq*t - 8*s*t + 4*t^2 - 
    5*p1sq*u - 12*s*u + 5*t*u - u^2 + (-4*p1sq^2 - 4*p1sq*s - 4*s^2 + 
      8*p1sq*t + 8*s*t - 4*t^2 + 5*p1sq*u + 12*s*u - 5*t*u + u^2)/(1 + m) + 
    (p1sq^2*u - p1sq*t*u - p1sq*u^2)/s + (-(p1sq^2*u) + p1sq*t*u + p1sq*u^2)/
     ((1 + m)*s) + (4*s^3 - 8*s^2*t + 4*s*t^2 - 20*s^2*u + 12*s*t*u - 
      2*s*u^2)/(p1sq - s) + (-4*s^3 + 8*s^2*t - 4*s*t^2 + 20*s^2*u - 
      12*s*t*u + 2*s*u^2)/((1 + m)*(p1sq - s)) + 
    (-8*s^3*u + 8*s^2*t*u - s^2*u^2)/(p1sq - s)^2 + 
    (8*s^3*u - 8*s^2*t*u + s^2*u^2)/((1 + m)*(p1sq - s)^2))*G[0, 1, p1sq/s], 
 (17*s*u^2)/(2*(p1sq - s)) + (-7*p1sq*u + 7*t*u)/(4*(1 + m + n)) + 
  (-11*p1sq*u + 11*t*u + 34*u^2)/4 + 
  (-14*p1sq*u - 36*n*p1sq*u + 14*t*u + 36*n*t*u + 10*u^2 + 48*n*u^2)/
   (4*(1 + m)) + (15*p1sq^2*u - 15*p1sq*t*u - 15*p1sq*u^2)/(4*s) + 
  (5*p1sq^2*u - 5*p1sq*t*u - 5*p1sq*u^2)/(4*(1 + m + n)*s) + 
  (-8*p1sq^2*u - 4*n*p1sq^2*u + 8*p1sq*t*u + 4*n*p1sq*t*u + 8*p1sq*u^2 + 
    4*n*p1sq*u^2)/(4*(1 + m)*s) + (10*s*u^2 + 48*n*s*u^2)/
   (4*(1 + m)*(p1sq - s)) + Pi^2*((2*s^2*u^2)/(p1sq - s)^2 - 
    (2*s^2*u^2)/((1 + m)*(p1sq - s)^2) + (6*p1sq*u + 8*s*u - 6*t*u - 8*u^2)/
     (6*(1 + m)) + (-6*p1sq*u - 8*s*u + 6*t*u + 8*u^2)/6 + 
    (p1sq^2*u - p1sq*t*u - p1sq*u^2)/(6*(1 + m)*s) + 
    (-(p1sq^2*u) + p1sq*t*u + p1sq*u^2)/(6*s) + 
    (8*s^2*u - 8*s*t*u - 20*s*u^2)/(6*(1 + m)*(p1sq - s)) + 
    (-8*s^2*u + 8*s*t*u + 20*s*u^2)/(6*(p1sq - s))) + 
  ((6*p1sq*u + 6*n*p1sq*u + 8*s*u + 8*n*s*u - 6*t*u - 6*n*t*u - 8*u^2 - 
      8*n*u^2)/(2*(1 + m)) + (p1sq^2*u + n*p1sq^2*u - p1sq*t*u - n*p1sq*t*u - 
      p1sq*u^2 - n*p1sq*u^2)/(2*(1 + m)*s) + 
    (8*s^2*u + 8*n*s^2*u - 8*s*t*u - 8*n*s*t*u - 20*s*u^2 - 20*n*s*u^2)/
     (2*(1 + m)*(p1sq - s)) + (-12*s^2*u^2 - 12*n*s^2*u^2)/
     (2*(1 + m)*(p1sq - s)^2))*G[0, p1sq/s]^2 + 
  ((12*s*u^2)/((1 + m)*(p1sq - s)) + (3*p1sq*u - 3*t*u)/(2*(1 + m + n)) + 
    (-17*p1sq*u + 17*t*u + 24*u^2)/(2*(1 + m)) + 
    (3*p1sq^2*u - 3*p1sq*t*u - 3*p1sq*u^2)/(2*(1 + m + n)*s) + 
    (p1sq^2*u - p1sq*t*u - p1sq*u^2)/(2*(1 + m)*s) + 
    ((12*s^2*u^2)/((1 + m)*(p1sq - s)^2) + 
      (-6*p1sq*u - 8*s*u + 6*t*u + 8*u^2)/(1 + m) + 
      (-(p1sq^2*u) + p1sq*t*u + p1sq*u^2)/((1 + m)*s) + 
      (-8*s^2*u + 8*s*t*u + 20*s*u^2)/((1 + m)*(p1sq - s)))*G[0, p1sq/s])/
   \[Epsilon] + ((-12*s*u^2)/(p1sq - s) - (12*n*s*u^2)/((1 + m)*(p1sq - s)) + 
    (14*p1sq*u - 14*t*u - 24*u^2)/2 + (17*n*p1sq*u - 17*n*t*u - 24*n*u^2)/
     (2*(1 + m)) + (-4*p1sq^2*u + 4*p1sq*t*u + 4*p1sq*u^2)/(2*s) + 
    (-(n*p1sq^2*u) + n*p1sq*t*u + n*p1sq*u^2)/(2*(1 + m)*s))*G[0, -s] + 
  G[0, p1sq/s]*((41*s^2*u^2)/(2*(p1sq - s)^2) + 
    (-15*p1sq*u - 27*s*u + 15*t*u + 24*u^2)/2 + 
    (4*p1sq*u - 19*n*p1sq*u + 5*s*u - 20*n*s*u - 4*t*u + 19*n*t*u - 8*u^2 + 
      26*n*u^2)/(2*(1 + m)) + (-(p1sq^2*u) + p1sq*t*u + p1sq*u^2)/(2*s) + 
    (-(n*p1sq^2*u) + n*p1sq*t*u + n*p1sq*u^2)/(2*(1 + m)*s) + 
    (-27*s^2*u + 27*s*t*u + 65*s*u^2)/(2*(p1sq - s)) + 
    (5*s^2*u - 20*n*s^2*u - 5*s*t*u + 20*n*s*t*u - 27*s*u^2 + 50*n*s*u^2)/
     (2*(1 + m)*(p1sq - s)) + (-19*s^2*u^2 + 24*n*s^2*u^2)/
     (2*(1 + m)*(p1sq - s)^2) + (6*p1sq*u + 8*s*u - 6*t*u - 8*u^2 - 
      (12*s^2*u^2)/(p1sq - s)^2 + (12*s^2*u^2)/((1 + m)*(p1sq - s)^2) + 
      (-6*p1sq*u - 8*s*u + 6*t*u + 8*u^2)/(1 + m) + 
      (p1sq^2*u - p1sq*t*u - p1sq*u^2)/s + 
      (-(p1sq^2*u) + p1sq*t*u + p1sq*u^2)/((1 + m)*s) + 
      (8*s^2*u - 8*s*t*u - 20*s*u^2)/(p1sq - s) + 
      (-8*s^2*u + 8*s*t*u + 20*s*u^2)/((1 + m)*(p1sq - s)))*
     G[0, 1 - p1sq/s] + (6*p1sq*u + 8*s*u - 6*t*u - 8*u^2 - 
      (12*s^2*u^2)/(p1sq - s)^2 - (12*n*s^2*u^2)/((1 + m)*(p1sq - s)^2) + 
      (6*n*p1sq*u + 8*n*s*u - 6*n*t*u - 8*n*u^2)/(1 + m) + 
      (p1sq^2*u - p1sq*t*u - p1sq*u^2)/s + 
      (n*p1sq^2*u - n*p1sq*t*u - n*p1sq*u^2)/((1 + m)*s) + 
      (8*s^2*u - 8*s*t*u - 20*s*u^2)/(p1sq - s) + 
      (8*n*s^2*u - 8*n*s*t*u - 20*n*s*u^2)/((1 + m)*(p1sq - s)))*G[0, s]) + 
  (-6*p1sq*u - 8*s*u + 6*t*u + 8*u^2 + (12*s^2*u^2)/(p1sq - s)^2 - 
    (12*s^2*u^2)/((1 + m)*(p1sq - s)^2) + (6*p1sq*u + 8*s*u - 6*t*u - 8*u^2)/
     (1 + m) + (p1sq^2*u - p1sq*t*u - p1sq*u^2)/((1 + m)*s) + 
    (-(p1sq^2*u) + p1sq*t*u + p1sq*u^2)/s + (8*s^2*u - 8*s*t*u - 20*s*u^2)/
     ((1 + m)*(p1sq - s)) + (-8*s^2*u + 8*s*t*u + 20*s*u^2)/(p1sq - s))*
   G[0, 1, p1sq/s], (-47*u)/2 - (3*u)/(2*(1 + m + n)) + (3*p1sq*u)/s + 
  (10*u - 4*n*u)/(2*(1 + m)) + (-4*p1sq*u + 4*n*p1sq*u)/(2*(1 + m)*s) + 
  Pi^2*((4*u)/3 - (4*u)/(3*(1 + m)) - (4*p1sq*u)/(3*(p1sq - s)) + 
    (4*p1sq*u)/(3*(1 + m)*(p1sq - s))) + 
  ((-4*u - 4*n*u)/(1 + m) + (4*p1sq*u + 4*n*p1sq*u)/((1 + m)*(p1sq - s)))*
   G[0, p1sq/s]^2 + ((-9*u)/(1 + m) - (9*u)/(1 + m + n) + 
    (p1sq*u)/((1 + m)*s) + ((8*u)/(1 + m) - (8*p1sq*u)/((1 + m)*(p1sq - s)))*
     G[0, p1sq/s])/\[Epsilon] + (18*u + (9*n*u)/(1 + m) - (p1sq*u)/s - 
    (n*p1sq*u)/((1 + m)*s))*G[0, -s] + 
  G[0, p1sq/s]*(-5*u - (3*n*u)/(1 + m) + (p1sq*u)/s + 
    (n*p1sq*u)/((1 + m)*s) - (9*s*u)/(p1sq - s) + 
    (11*s*u)/((1 + m)*(p1sq - s)) + 
    (-8*u + (8*u)/(1 + m) + (8*p1sq*u)/(p1sq - s) - 
      (8*p1sq*u)/((1 + m)*(p1sq - s)))*G[0, 1 - p1sq/s] + 
    (-8*u - (8*n*u)/(1 + m) + (8*p1sq*u)/(p1sq - s) + 
      (8*n*p1sq*u)/((1 + m)*(p1sq - s)))*G[0, s]) + 
  (8*u - (8*u)/(1 + m) - (8*p1sq*u)/(p1sq - s) + 
    (8*p1sq*u)/((1 + m)*(p1sq - s)))*G[0, 1, p1sq/s], 
 17*p1sq*u - (3*p1sq^2*u)/s - 14*s*u + (2*p1sq^2*u - 2*n*p1sq^2*u)/
   ((1 + m)*s) + (2*p1sq*u - 2*s*u)/(1 + m + n) + 
  (-4*p1sq*u + 2*n*p1sq*u + 2*s*u)/(1 + m) + 
  Pi^2*((p1sq*u - 5*s*u)/(6*(1 + m)) + (-(p1sq*u) + 5*s*u)/6) + 
  ((p1sq*u + n*p1sq*u - 5*s*u - 5*n*s*u)*G[0, p1sq/s]^2)/(2*(1 + m)) + 
  (-((p1sq^2*u)/((1 + m)*s)) + (6*p1sq*u - 6*s*u)/(1 + m + n) + 
    (6*p1sq*u - 5*s*u)/(1 + m) + ((-(p1sq*u) + 5*s*u)*G[0, p1sq/s])/(1 + m))/
   \[Epsilon] + (-12*p1sq*u + (p1sq^2*u)/s + (n*p1sq^2*u)/((1 + m)*s) + 
    11*s*u + (-6*n*p1sq*u + 5*n*s*u)/(1 + m))*G[0, -s] + 
  G[0, p1sq/s]*(2*p1sq*u - (p1sq^2*u)/s - (n*p1sq^2*u)/((1 + m)*s) + s*u + 
    (2*p1sq*u + n*p1sq*u - 6*s*u - 2*n*s*u)/(1 + m) + 
    (p1sq*u - 5*s*u + (-(p1sq*u) + 5*s*u)/(1 + m))*G[0, 1 - p1sq/s] + 
    (p1sq*u - 5*s*u + (n*p1sq*u - 5*n*s*u)/(1 + m))*G[0, s]) + 
  (-(p1sq*u) + 5*s*u + (p1sq*u - 5*s*u)/(1 + m))*G[0, 1, p1sq/s], 
 (3*s*u^2)/(p1sq - s) - (7*s*u^2)/((1 + m)*(p1sq - s)) + 
  (-7*p1sq*u + 7*t*u)/(4*(1 + m + n)) + 
  (12*p1sq*u + 24*n*p1sq*u - 12*t*u - 24*n*t*u - 28*u^2)/(4*(1 + m)) + 
  (29*p1sq*u - 29*t*u + 12*u^2)/4 + (5*p1sq^2*u - 5*p1sq*t*u - 5*p1sq*u^2)/
   (4*(1 + m + n)*s) + (-3*p1sq^2*u + 3*p1sq*t*u + 3*p1sq*u^2)/(4*s) + 
  (4*p1sq^2*u - 16*n*p1sq^2*u - 4*p1sq*t*u + 16*n*p1sq*t*u - 4*p1sq*u^2 + 
    16*n*p1sq*u^2)/(4*(1 + m)*s) + Pi^2*((-2*s^2*u^2)/(3*(p1sq - s)^2) + 
    (2*s^2*u^2)/(3*(1 + m)*(p1sq - s)^2) + (4*p1sq*u + 8*s*u - 4*t*u - 2*u^2)/
     6 + (-4*p1sq*u - 8*s*u + 4*t*u + 2*u^2)/(6*(1 + m)) + 
    (p1sq^2*u - p1sq*t*u - p1sq*u^2)/(6*(1 + m)*s) + 
    (-(p1sq^2*u) + p1sq*t*u + p1sq*u^2)/(6*s) + (8*s^2*u - 8*s*t*u - 6*s*u^2)/
     (6*(p1sq - s)) + (-8*s^2*u + 8*s*t*u + 6*s*u^2)/
     (6*(1 + m)*(p1sq - s))) + 
  ((-4*p1sq*u - 4*n*p1sq*u - 8*s*u - 8*n*s*u + 4*t*u + 4*n*t*u + 2*u^2 + 
      2*n*u^2)/(2*(1 + m)) + (p1sq^2*u + n*p1sq^2*u - p1sq*t*u - n*p1sq*t*u - 
      p1sq*u^2 - n*p1sq*u^2)/(2*(1 + m)*s) + 
    (-8*s^2*u - 8*n*s^2*u + 8*s*t*u + 8*n*s*t*u + 6*s*u^2 + 6*n*s*u^2)/
     (2*(1 + m)*(p1sq - s)) + (4*s^2*u^2 + 4*n*s^2*u^2)/
     (2*(1 + m)*(p1sq - s)^2))*G[0, p1sq/s]^2 + 
  ((-4*s*u^2)/((1 + m)*(p1sq - s)) + (3*p1sq*u - 3*t*u)/(2*(1 + m + n)) + 
    (18*p1sq*u - 18*t*u - 8*u^2)/(2*(1 + m)) + 
    (3*p1sq^2*u - 3*p1sq*t*u - 3*p1sq*u^2)/(2*(1 + m + n)*s) + 
    (-2*p1sq^2*u + 2*p1sq*t*u + 2*p1sq*u^2)/(2*(1 + m)*s) + 
    ((-4*s^2*u^2)/((1 + m)*(p1sq - s)^2) + (4*p1sq*u + 8*s*u - 4*t*u - 2*u^2)/
       (1 + m) + (-(p1sq^2*u) + p1sq*t*u + p1sq*u^2)/((1 + m)*s) + 
      (8*s^2*u - 8*s*t*u - 6*s*u^2)/((1 + m)*(p1sq - s)))*G[0, p1sq/s])/
   \[Epsilon] + ((4*s*u^2)/(p1sq - s) + (4*n*s*u^2)/((1 + m)*(p1sq - s)) + 
    (-21*p1sq*u + 21*t*u + 8*u^2)/2 + (-18*n*p1sq*u + 18*n*t*u + 8*n*u^2)/
     (2*(1 + m)) + (-(p1sq^2*u) + p1sq*t*u + p1sq*u^2)/(2*s) + 
    (2*n*p1sq^2*u - 2*n*p1sq*t*u - 2*n*p1sq*u^2)/(2*(1 + m)*s))*G[0, -s] + 
  G[0, p1sq/s]*(3*p1sq*u + 8*s*u - 3*t*u + 3*u^2 - (s^2*u^2)/(p1sq - s)^2 - 
    (3*s^2*u^2)/((1 + m)*(p1sq - s)^2) + 
    (p1sq*u + 3*n*p1sq*u - 4*s*u + 2*n*s*u - t*u - 3*n*t*u - 3*u^2 + 2*n*u^2)/
     (1 + m) + (-2*p1sq^2*u + 2*p1sq*t*u + 2*p1sq*u^2)/s + 
    (-2*n*p1sq^2*u + 2*n*p1sq*t*u + 2*n*p1sq*u^2)/((1 + m)*s) + 
    (8*s^2*u - 8*s*t*u + 2*s*u^2)/(p1sq - s) + 
    (-4*s^2*u + 2*n*s^2*u + 4*s*t*u - 2*n*s*t*u - 6*s*u^2 + 2*n*s*u^2)/
     ((1 + m)*(p1sq - s)) + (-4*p1sq*u - 8*s*u + 4*t*u + 2*u^2 + 
      (4*s^2*u^2)/(p1sq - s)^2 - (4*s^2*u^2)/((1 + m)*(p1sq - s)^2) + 
      (4*p1sq*u + 8*s*u - 4*t*u - 2*u^2)/(1 + m) + 
      (p1sq^2*u - p1sq*t*u - p1sq*u^2)/s + 
      (-(p1sq^2*u) + p1sq*t*u + p1sq*u^2)/((1 + m)*s) + 
      (8*s^2*u - 8*s*t*u - 6*s*u^2)/((1 + m)*(p1sq - s)) + 
      (-8*s^2*u + 8*s*t*u + 6*s*u^2)/(p1sq - s))*G[0, 1 - p1sq/s] + 
    (-4*p1sq*u - 8*s*u + 4*t*u + 2*u^2 + (4*s^2*u^2)/(p1sq - s)^2 + 
      (4*n*s^2*u^2)/((1 + m)*(p1sq - s)^2) + 
      (-4*n*p1sq*u - 8*n*s*u + 4*n*t*u + 2*n*u^2)/(1 + m) + 
      (p1sq^2*u - p1sq*t*u - p1sq*u^2)/s + 
      (n*p1sq^2*u - n*p1sq*t*u - n*p1sq*u^2)/((1 + m)*s) + 
      (-8*s^2*u + 8*s*t*u + 6*s*u^2)/(p1sq - s) + 
      (-8*n*s^2*u + 8*n*s*t*u + 6*n*s*u^2)/((1 + m)*(p1sq - s)))*G[0, s]) + 
  (4*p1sq*u + 8*s*u - 4*t*u - 2*u^2 - (4*s^2*u^2)/(p1sq - s)^2 + 
    (4*s^2*u^2)/((1 + m)*(p1sq - s)^2) + (-4*p1sq*u - 8*s*u + 4*t*u + 2*u^2)/
     (1 + m) + (p1sq^2*u - p1sq*t*u - p1sq*u^2)/((1 + m)*s) + 
    (-(p1sq^2*u) + p1sq*t*u + p1sq*u^2)/s + (8*s^2*u - 8*s*t*u - 6*s*u^2)/
     (p1sq - s) + (-8*s^2*u + 8*s*t*u + 6*s*u^2)/((1 + m)*(p1sq - s)))*
   G[0, 1, p1sq/s], (9*p1sq*u - 9*t*u - 38*u^2)/4 + 
  (5*p1sq*u - 5*t*u + 2*u^2)/(4*(1 + m + n)) + 
  (-4*p1sq*u - 8*n*p1sq*u + 4*t*u + 8*n*t*u + 12*u^2 - 8*n*u^2)/(4*(1 + m)) + 
  (-5*p1sq^2*u + 5*p1sq*t*u + 5*p1sq*u^2)/(4*(1 + m + n)*s) + 
  (-9*p1sq^2*u + 9*p1sq*t*u + 9*p1sq*u^2)/(4*s) + 
  (4*p1sq^2*u + 8*n*p1sq^2*u - 4*p1sq*t*u - 8*n*p1sq*t*u - 4*p1sq*u^2 - 
    8*n*p1sq*u^2)/(4*(1 + m)*s) + Pi^2*((-2*s*u^2)/(3*(p1sq - s)) + 
    (2*s*u^2)/(3*(1 + m)*(p1sq - s)) + (-(p1sq*u) + t*u - u^2)/6 + 
    (p1sq*u - t*u + u^2)/(6*(1 + m)) + (p1sq^2*u - p1sq*t*u - p1sq*u^2)/
     (6*s) + (-(p1sq^2*u) + p1sq*t*u + p1sq*u^2)/(6*(1 + m)*s)) + 
  ((p1sq*u + n*p1sq*u - t*u - n*t*u + u^2 + n*u^2)/(2*(1 + m)) + 
    (-(p1sq^2*u) - n*p1sq^2*u + p1sq*t*u + n*p1sq*t*u + p1sq*u^2 + 
      n*p1sq*u^2)/(2*(1 + m)*s) + (4*s*u^2 + 4*n*s*u^2)/
     (2*(1 + m)*(p1sq - s)))*G[0, p1sq/s]^2 + 
  ((-4*u^2)/(1 + m) + (3*p1sq*u - 3*t*u - 6*u^2)/(2*(1 + m + n)) + 
    (-3*p1sq^2*u + 3*p1sq*t*u + 3*p1sq*u^2)/(2*(1 + m + n)*s) + 
    ((-4*s*u^2)/((1 + m)*(p1sq - s)) + (-(p1sq*u) + t*u - u^2)/(1 + m) + 
      (p1sq^2*u - p1sq*t*u - p1sq*u^2)/((1 + m)*s))*G[0, p1sq/s])/
   \[Epsilon] + ((4*n*u^2)/(1 + m) + (-3*p1sq*u + 3*t*u + 14*u^2)/2 + 
    (3*p1sq^2*u - 3*p1sq*t*u - 3*p1sq*u^2)/(2*s))*G[0, -s] + 
  G[0, p1sq/s]*(-5*u^2 - (8*s*u^2)/(p1sq - s) + 
    (p1sq*u + n*p1sq*u - t*u - n*t*u + u^2 - 5*n*u^2)/(1 + m) + 
    (p1sq^2*u - p1sq*t*u - p1sq*u^2)/s + 
    (n*p1sq^2*u - n*p1sq*t*u - n*p1sq*u^2)/((1 + m)*s) + 
    (6*s*u^2 - 4*n*s*u^2)/((1 + m)*(p1sq - s)) + 
    (p1sq*u - t*u + u^2 + (4*s*u^2)/(p1sq - s) - 
      (4*s*u^2)/((1 + m)*(p1sq - s)) + (-(p1sq*u) + t*u - u^2)/(1 + m) + 
      (p1sq^2*u - p1sq*t*u - p1sq*u^2)/((1 + m)*s) + 
      (-(p1sq^2*u) + p1sq*t*u + p1sq*u^2)/s)*G[0, 1 - p1sq/s] + 
    (p1sq*u - t*u + u^2 + (4*s*u^2)/(p1sq - s) + 
      (4*n*s*u^2)/((1 + m)*(p1sq - s)) + (n*p1sq*u - n*t*u + n*u^2)/(1 + m) + 
      (-(p1sq^2*u) + p1sq*t*u + p1sq*u^2)/s + 
      (-(n*p1sq^2*u) + n*p1sq*t*u + n*p1sq*u^2)/((1 + m)*s))*G[0, s]) + 
  (-(p1sq*u) + t*u - u^2 - (4*s*u^2)/(p1sq - s) + 
    (4*s*u^2)/((1 + m)*(p1sq - s)) + (p1sq*u - t*u + u^2)/(1 + m) + 
    (p1sq^2*u - p1sq*t*u - p1sq*u^2)/s + (-(p1sq^2*u) + p1sq*t*u + p1sq*u^2)/
     ((1 + m)*s))*G[0, 1, p1sq/s], (-10*p1sq - s)/(2*(1 + m + n)) + 
  (27*p1sq^2)/(2*s) - p1sq^2/(2*(1 + m + n)*s) + 
  (-18*p1sq^2 + 4*n*p1sq^2)/(2*(1 + m)*s) + (-172*p1sq + 9*s)/2 + 
  (38*p1sq + 48*n*p1sq - 4*n*s)/(2*(1 + m)) + 
  Pi^2*((12*p1sq - s)/3 - p1sq^2/(3*s) + p1sq^2/(3*(1 + m)*s) + 
    (-12*p1sq + s)/(3*(1 + m))) + ((p1sq^2 + n*p1sq^2)/((1 + m)*s) + 
    (-12*p1sq - 12*n*p1sq + s + n*s)/(1 + m))*G[0, p1sq/s]^2 + 
  ((3*p1sq^2)/((1 + m)*s) + (3*p1sq^2)/((1 + m + n)*s) + 
    (-4*p1sq + s)/(1 + m) + (-42*p1sq + 3*s)/(1 + m + n) + 
    ((24*p1sq - 2*s)/(1 + m) - (2*p1sq^2)/((1 + m)*s))*G[0, p1sq/s])/
   \[Epsilon] + (46*p1sq - (6*p1sq^2)/s - (3*n*p1sq^2)/((1 + m)*s) - 4*s + 
    (4*n*p1sq - n*s)/(1 + m))*G[0, -s] + 
  G[0, p1sq/s]*(4*p1sq + p1sq^2/s + (2*p1sq^2 + n*p1sq^2)/((1 + m)*s) + 
    12*s + (10*s^2)/(p1sq - s) + (-26*p1sq + 14*n*p1sq + 13*s + 25*n*s)/
     (1 + m) + (10*s^2 + 24*n*s^2)/((1 + m)*(p1sq - s)) + 
    (-24*p1sq + (24*p1sq - 2*s)/(1 + m) + (2*p1sq^2)/s - 
      (2*p1sq^2)/((1 + m)*s) + 2*s)*G[0, 1 - p1sq/s] + 
    (-24*p1sq + (2*p1sq^2)/s + (2*n*p1sq^2)/((1 + m)*s) + 2*s + 
      (-24*n*p1sq + 2*n*s)/(1 + m))*G[0, s]) + 
  (24*p1sq - (2*p1sq^2)/s + (2*p1sq^2)/((1 + m)*s) - 2*s + 
    (-24*p1sq + 2*s)/(1 + m))*G[0, 1, p1sq/s], 
 (130*p1sq - 103*s)/2 + (4*p1sq - 5*s)/(2*(1 + m + n)) - (27*p1sq^2)/(2*s) + 
  p1sq^2/(2*(1 + m + n)*s) + (18*p1sq^2 - 4*n*p1sq^2)/(2*(1 + m)*s) + 
  (-38*p1sq + 8*n*p1sq + 20*s - 4*n*s)/(2*(1 + m)) + 
  Pi^2*((2*p1sq - 9*s)/(3*(1 + m)) + p1sq^2/(3*s) - p1sq^2/(3*(1 + m)*s) + 
    (-2*p1sq + 9*s)/3) + ((-p1sq^2 - n*p1sq^2)/((1 + m)*s) + 
    (2*p1sq + 2*n*p1sq - 9*s - 9*n*s)/(1 + m))*G[0, p1sq/s]^2 + 
  ((24*p1sq - 21*s)/(1 + m + n) + (22*p1sq - 19*s)/(1 + m) - 
    (3*p1sq^2)/((1 + m)*s) - (3*p1sq^2)/((1 + m + n)*s) + 
    ((2*p1sq^2)/((1 + m)*s) + (-4*p1sq + 18*s)/(1 + m))*G[0, p1sq/s])/
   \[Epsilon] + (-46*p1sq + (6*p1sq^2)/s + (3*n*p1sq^2)/((1 + m)*s) + 40*s + 
    (-22*n*p1sq + 19*n*s)/(1 + m))*G[0, -s] + 
  G[0, p1sq/s]*(10*p1sq - p1sq^2/s + (-2*p1sq^2 - n*p1sq^2)/((1 + m)*s) + 
    6*s + (10*p1sq + 8*n*p1sq - 25*s - 7*n*s)/(1 + m) + 
    (4*p1sq - (2*p1sq^2)/s + (2*p1sq^2)/((1 + m)*s) - 18*s + 
      (-4*p1sq + 18*s)/(1 + m))*G[0, 1 - p1sq/s] + 
    (4*p1sq - (2*p1sq^2)/s - (2*n*p1sq^2)/((1 + m)*s) - 18*s + 
      (4*n*p1sq - 18*n*s)/(1 + m))*G[0, s]) + 
  (-4*p1sq + (4*p1sq - 18*s)/(1 + m) + (2*p1sq^2)/s - 
    (2*p1sq^2)/((1 + m)*s) + 18*s)*G[0, 1, p1sq/s], 
 (103*p1sq - 103*t - 7*u)/2 + (5*p1sq - 5*t - u)/(2*(1 + m + n)) - 
  (8*s*u)/(p1sq - s) + (-20*p1sq + 4*n*p1sq + 20*t - 4*n*t - 16*u - 52*n*u)/
   (2*(1 + m)) + (p1sq^2 - p1sq*t - p1sq*u)/(2*(1 + m + n)*s) + 
  (-27*p1sq^2 + 27*p1sq*t + 27*p1sq*u)/(2*s) + 
  (18*p1sq^2 - 4*n*p1sq^2 - 18*p1sq*t + 4*n*p1sq*t - 18*p1sq*u + 4*n*p1sq*u)/
   (2*(1 + m)*s) + (-16*s*u - 48*n*s*u)/(2*(1 + m)*(p1sq - s)) + 
  Pi^2*((-p1sq + 8*s + t - 11*u)/3 - (16*s^2*u)/(3*(p1sq - s)^2) + 
    (16*s^2*u)/(3*(1 + m)*(p1sq - s)^2) + (p1sq - 8*s - t + 11*u)/
     (3*(1 + m)) + (p1sq^2 - p1sq*t - p1sq*u)/(3*s) + 
    (-p1sq^2 + p1sq*t + p1sq*u)/(3*(1 + m)*s) + (8*s^2 - 8*s*t - 26*s*u)/
     (3*(p1sq - s)) + (-8*s^2 + 8*s*t + 26*s*u)/(3*(1 + m)*(p1sq - s))) + 
  ((p1sq + n*p1sq - 8*s - 8*n*s - t - n*t + 11*u + 11*n*u)/(1 + m) + 
    (-p1sq^2 - n*p1sq^2 + p1sq*t + n*p1sq*t + p1sq*u + n*p1sq*u)/
     ((1 + m)*s) + (-8*s^2 - 8*n*s^2 + 8*s*t + 8*n*s*t + 26*s*u + 26*n*s*u)/
     ((1 + m)*(p1sq - s)) + (16*s^2*u + 16*n*s^2*u)/((1 + m)*(p1sq - s)^2))*
   G[0, p1sq/s]^2 + ((19*p1sq - 19*t - 31*u)/(1 + m) - 
    (32*s*u)/((1 + m)*(p1sq - s)) + (21*p1sq - 21*t + 3*u)/(1 + m + n) + 
    (-3*p1sq^2 + 3*p1sq*t + 3*p1sq*u)/((1 + m)*s) + 
    (-3*p1sq^2 + 3*p1sq*t + 3*p1sq*u)/((1 + m + n)*s) + 
    ((-2*p1sq + 16*s + 2*t - 22*u)/(1 + m) - 
      (32*s^2*u)/((1 + m)*(p1sq - s)^2) + (2*p1sq^2 - 2*p1sq*t - 2*p1sq*u)/
       ((1 + m)*s) + (16*s^2 - 16*s*t - 52*s*u)/((1 + m)*(p1sq - s)))*
     G[0, p1sq/s])/\[Epsilon] + 
  (-40*p1sq + 40*t + 28*u + (32*s*u)/(p1sq - s) + 
    (32*n*s*u)/((1 + m)*(p1sq - s)) + (-19*n*p1sq + 19*n*t + 31*n*u)/
     (1 + m) + (6*p1sq^2 - 6*p1sq*t - 6*p1sq*u)/s + 
    (3*n*p1sq^2 - 3*n*p1sq*t - 3*n*p1sq*u)/((1 + m)*s))*G[0, -s] + 
  G[0, p1sq/s]*(9*p1sq + 15*s - 9*t - 21*u - (40*s^2*u)/(p1sq - s)^2 + 
    (8*p1sq + 7*n*p1sq - 17*s - 8*t - 7*n*t + 12*u - 27*n*u)/(1 + m) + 
    (-p1sq^2 + p1sq*t + p1sq*u)/s + (-2*p1sq^2 - n*p1sq^2 + 2*p1sq*t + 
      n*p1sq*t + 2*p1sq*u + n*p1sq*u)/((1 + m)*s) + 
    (15*s^2 - 15*s*t - 63*s*u)/(p1sq - s) + 
    (-17*s^2 + 17*s*t + 33*s*u - 52*n*s*u)/((1 + m)*(p1sq - s)) + 
    (24*s^2*u - 24*n*s^2*u)/((1 + m)*(p1sq - s)^2) + 
    (2*p1sq - 16*s - 2*t + (-2*p1sq + 16*s + 2*t - 22*u)/(1 + m) + 22*u + 
      (32*s^2*u)/(p1sq - s)^2 - (32*s^2*u)/((1 + m)*(p1sq - s)^2) + 
      (2*p1sq^2 - 2*p1sq*t - 2*p1sq*u)/((1 + m)*s) + 
      (-2*p1sq^2 + 2*p1sq*t + 2*p1sq*u)/s + (16*s^2 - 16*s*t - 52*s*u)/
       ((1 + m)*(p1sq - s)) + (-16*s^2 + 16*s*t + 52*s*u)/(p1sq - s))*
     G[0, 1 - p1sq/s] + (2*p1sq - 16*s - 2*t + 22*u + 
      (32*s^2*u)/(p1sq - s)^2 + (32*n*s^2*u)/((1 + m)*(p1sq - s)^2) + 
      (2*n*p1sq - 16*n*s - 2*n*t + 22*n*u)/(1 + m) + 
      (-2*p1sq^2 + 2*p1sq*t + 2*p1sq*u)/s + 
      (-2*n*p1sq^2 + 2*n*p1sq*t + 2*n*p1sq*u)/((1 + m)*s) + 
      (-16*s^2 + 16*s*t + 52*s*u)/(p1sq - s) + 
      (-16*n*s^2 + 16*n*s*t + 52*n*s*u)/((1 + m)*(p1sq - s)))*G[0, s]) + 
  (-2*p1sq + 16*s + 2*t - 22*u - (32*s^2*u)/(p1sq - s)^2 + 
    (32*s^2*u)/((1 + m)*(p1sq - s)^2) + (2*p1sq - 16*s - 2*t + 22*u)/
     (1 + m) + (2*p1sq^2 - 2*p1sq*t - 2*p1sq*u)/s + 
    (-2*p1sq^2 + 2*p1sq*t + 2*p1sq*u)/((1 + m)*s) + 
    (16*s^2 - 16*s*t - 52*s*u)/(p1sq - s) + (-16*s^2 + 16*s*t + 52*s*u)/
     ((1 + m)*(p1sq - s)))*G[0, 1, p1sq/s], 
 (72*p1sq - 63*s)/2 + (4*p1sq - 5*s)/(2*(1 + m + n)) - (9*p1sq^2)/(2*s) + 
  p1sq^2/(2*(1 + m + n)*s) + (4*p1sq^2 + 8*n*p1sq^2)/(2*(1 + m)*s) + 
  (-16*p1sq - 64*n*p1sq + 12*s + 56*n*s)/(2*(1 + m)) + 
  Pi^2*((12*p1sq - 3*s)/(3*(1 + m)) + p1sq^2/(3*s) - p1sq^2/(3*(1 + m)*s) + 
    (-12*p1sq + 3*s)/3) + ((-p1sq^2 - n*p1sq^2)/((1 + m)*s) + 
    (12*p1sq + 12*n*p1sq - 3*s - 3*n*s)/(1 + m))*G[0, p1sq/s]^2 + 
  ((24*p1sq - 21*s)/(1 + m + n) - (3*p1sq^2)/((1 + m + n)*s) + 
    (-16*p1sq + 16*s)/(1 + m) + ((2*p1sq^2)/((1 + m)*s) + 
      (-24*p1sq + 6*s)/(1 + m))*G[0, p1sq/s])/\[Epsilon] + 
  (-8*p1sq + (3*p1sq^2)/s + 5*s + (16*n*p1sq - 16*n*s)/(1 + m))*G[0, -s] + 
  G[0, p1sq/s]*(-14*p1sq + (2*p1sq^2)/s + (-2*p1sq^2 + 2*n*p1sq^2)/
     ((1 + m)*s) - 16*s + (22*p1sq - 20*n*p1sq - 8*s - 6*n*s)/(1 + m) + 
    (24*p1sq - (2*p1sq^2)/s + (2*p1sq^2)/((1 + m)*s) - 6*s + 
      (-24*p1sq + 6*s)/(1 + m))*G[0, 1 - p1sq/s] + 
    (24*p1sq - (2*p1sq^2)/s - (2*n*p1sq^2)/((1 + m)*s) - 6*s + 
      (24*n*p1sq - 6*n*s)/(1 + m))*G[0, s]) + 
  (-24*p1sq + (24*p1sq - 6*s)/(1 + m) + (2*p1sq^2)/s - 
    (2*p1sq^2)/((1 + m)*s) + 6*s)*G[0, 1, p1sq/s], 
 (2*p1sq - s)/(2*(1 + m + n)) + (9*p1sq^2)/(2*s) - p1sq^2/(2*(1 + m + n)*s) + 
  (-4*p1sq^2 - 8*n*p1sq^2)/(2*(1 + m)*s) + (-18*p1sq + 9*s)/2 + 
  (8*p1sq + 16*n*p1sq - 4*s - 8*n*s)/(2*(1 + m)) + 
  Pi^2*((2*p1sq - s)/3 - p1sq^2/(3*s) + p1sq^2/(3*(1 + m)*s) + 
    (-2*p1sq + s)/(3*(1 + m))) + ((p1sq^2 + n*p1sq^2)/((1 + m)*s) + 
    (-2*p1sq - 2*n*p1sq + s + n*s)/(1 + m))*G[0, p1sq/s]^2 + 
  ((3*p1sq^2)/((1 + m + n)*s) + (-6*p1sq + 3*s)/(1 + m + n) + 
    ((4*p1sq - 2*s)/(1 + m) - (2*p1sq^2)/((1 + m)*s))*G[0, p1sq/s])/
   \[Epsilon] + (6*p1sq - (3*p1sq^2)/s - 3*s)*G[0, -s] + 
  G[0, p1sq/s]*(2*p1sq - (2*p1sq^2)/s + (2*p1sq^2 - 2*n*p1sq^2)/((1 + m)*s) + 
    (-6*p1sq + 4*s + 2*n*s)/(1 + m) + (-4*p1sq + (4*p1sq - 2*s)/(1 + m) + 
      (2*p1sq^2)/s - (2*p1sq^2)/((1 + m)*s) + 2*s)*G[0, 1 - p1sq/s] + 
    (-4*p1sq + (2*p1sq^2)/s + (2*n*p1sq^2)/((1 + m)*s) + 2*s + 
      (-4*n*p1sq + 2*n*s)/(1 + m))*G[0, s]) + 
  (4*p1sq - (2*p1sq^2)/s + (2*p1sq^2)/((1 + m)*s) - 2*s + 
    (-4*p1sq + 2*s)/(1 + m))*G[0, 1, p1sq/s], 
 (-9*p1sq + 9*t - 63*u)/2 + (p1sq - t - 5*u)/(2*(1 + m + n)) + 
  (4*p1sq + 8*n*p1sq - 4*t - 8*n*t + 12*u + 56*n*u)/(2*(1 + m)) + 
  (9*p1sq^2 - 9*p1sq*t - 9*p1sq*u)/(2*s) + (-p1sq^2 + p1sq*t + p1sq*u)/
   (2*(1 + m + n)*s) + (-4*p1sq^2 - 8*n*p1sq^2 + 4*p1sq*t + 8*n*p1sq*t + 
    4*p1sq*u + 8*n*p1sq*u)/(2*(1 + m)*s) + 
  Pi^2*((-p1sq + t - 11*u)/(3*(1 + m)) + (8*s*u)/(3*(p1sq - s)) - 
    (8*s*u)/(3*(1 + m)*(p1sq - s)) + (p1sq - t + 11*u)/3 + 
    (p1sq^2 - p1sq*t - p1sq*u)/(3*(1 + m)*s) + (-p1sq^2 + p1sq*t + p1sq*u)/
     (3*s)) + ((-p1sq - n*p1sq + t + n*t - 11*u - 11*n*u)/(1 + m) + 
    (p1sq^2 + n*p1sq^2 - p1sq*t - n*p1sq*t - p1sq*u - n*p1sq*u)/((1 + m)*s) + 
    (-8*s*u - 8*n*s*u)/((1 + m)*(p1sq - s)))*G[0, p1sq/s]^2 + 
  ((-3*p1sq + 3*t - 21*u)/(1 + m + n) + (16*u)/(1 + m) + 
    (3*p1sq^2 - 3*p1sq*t - 3*p1sq*u)/((1 + m + n)*s) + 
    ((16*s*u)/((1 + m)*(p1sq - s)) + (2*p1sq - 2*t + 22*u)/(1 + m) + 
      (-2*p1sq^2 + 2*p1sq*t + 2*p1sq*u)/((1 + m)*s))*G[0, p1sq/s])/
   \[Epsilon] + (3*p1sq - 3*t + 5*u - (16*n*u)/(1 + m) + 
    (-3*p1sq^2 + 3*p1sq*t + 3*p1sq*u)/s)*G[0, -s] + 
  G[0, p1sq/s]*(16*u + (32*s*u)/(p1sq - s) + 
    (-4*p1sq - 2*n*p1sq + 4*t + 2*n*t - 16*u + 26*n*u)/(1 + m) + 
    (-2*p1sq^2 + 2*p1sq*t + 2*p1sq*u)/s + 
    (2*p1sq^2 - 2*n*p1sq^2 - 2*p1sq*t + 2*n*p1sq*t - 2*p1sq*u + 2*n*p1sq*u)/
     ((1 + m)*s) + (-8*s*u + 32*n*s*u)/((1 + m)*(p1sq - s)) + 
    (-2*p1sq + 2*t - 22*u - (16*s*u)/(p1sq - s) + 
      (16*s*u)/((1 + m)*(p1sq - s)) + (2*p1sq - 2*t + 22*u)/(1 + m) + 
      (2*p1sq^2 - 2*p1sq*t - 2*p1sq*u)/s + (-2*p1sq^2 + 2*p1sq*t + 2*p1sq*u)/
       ((1 + m)*s))*G[0, 1 - p1sq/s] + 
    (-2*p1sq + 2*t - 22*u - (16*s*u)/(p1sq - s) - 
      (16*n*s*u)/((1 + m)*(p1sq - s)) + (-2*n*p1sq + 2*n*t - 22*n*u)/
       (1 + m) + (2*p1sq^2 - 2*p1sq*t - 2*p1sq*u)/s + 
      (2*n*p1sq^2 - 2*n*p1sq*t - 2*n*p1sq*u)/((1 + m)*s))*G[0, s]) + 
  (2*p1sq - 2*t + (-2*p1sq + 2*t - 22*u)/(1 + m) + 22*u + 
    (16*s*u)/(p1sq - s) - (16*s*u)/((1 + m)*(p1sq - s)) + 
    (2*p1sq^2 - 2*p1sq*t - 2*p1sq*u)/((1 + m)*s) + 
    (-2*p1sq^2 + 2*p1sq*t + 2*p1sq*u)/s)*G[0, 1, p1sq/s], 
 (5*p1sq - 5*t - u)/(2*(1 + m + n)) + (14*s*u)/(p1sq - s) + 
  (63*p1sq - 63*t + 37*u)/2 + (-12*p1sq - 56*n*p1sq + 12*t + 56*n*t - 4*u + 
    44*n*u)/(2*(1 + m)) + (-9*p1sq^2 + 9*p1sq*t - 9*p1sq*u)/(2*s) + 
  (p1sq^2 - p1sq*t - p1sq*u)/(2*(1 + m + n)*s) + 
  (4*p1sq^2 + 8*n*p1sq^2 - 4*p1sq*t - 8*n*p1sq*t + 10*p1sq*u - 20*n*p1sq*u)/
   (2*(1 + m)*s) + (-4*s*u + 48*n*s*u)/(2*(1 + m)*(p1sq - s)) + 
  Pi^2*((11*p1sq + 8*s - 11*t - 9*u)/(3*(1 + m)) + 
    (16*s^2*u)/(3*(p1sq - s)^2) - (16*s^2*u)/(3*(1 + m)*(p1sq - s)^2) + 
    (-11*p1sq - 8*s + 11*t + 9*u)/3 + (p1sq^2 - p1sq*t - p1sq*u)/(3*s) + 
    (-p1sq^2 + p1sq*t + p1sq*u)/(3*(1 + m)*s) + (8*s^2 - 8*s*t - 26*s*u)/
     (3*(1 + m)*(p1sq - s)) + (-8*s^2 + 8*s*t + 26*s*u)/(3*(p1sq - s))) + 
  ((11*p1sq + 11*n*p1sq + 8*s + 8*n*s - 11*t - 11*n*t - 9*u - 9*n*u)/
     (1 + m) + (-p1sq^2 - n*p1sq^2 + p1sq*t + n*p1sq*t + p1sq*u + n*p1sq*u)/
     ((1 + m)*s) + (8*s^2 + 8*n*s^2 - 8*s*t - 8*n*s*t - 26*s*u - 26*n*s*u)/
     ((1 + m)*(p1sq - s)) + (-16*s^2*u - 16*n*s^2*u)/((1 + m)*(p1sq - s)^2))*
   G[0, p1sq/s]^2 + ((-3*p1sq*u)/((1 + m)*s) + 
    (32*s*u)/((1 + m)*(p1sq - s)) + (21*p1sq - 21*t + 3*u)/(1 + m + n) + 
    (-16*p1sq + 16*t + 33*u)/(1 + m) + (-3*p1sq^2 + 3*p1sq*t + 3*p1sq*u)/
     ((1 + m + n)*s) + ((32*s^2*u)/((1 + m)*(p1sq - s)^2) + 
      (-22*p1sq - 16*s + 22*t + 18*u)/(1 + m) + 
      (2*p1sq^2 - 2*p1sq*t - 2*p1sq*u)/((1 + m)*s) + 
      (-16*s^2 + 16*s*t + 52*s*u)/((1 + m)*(p1sq - s)))*G[0, p1sq/s])/
   \[Epsilon] + (-5*p1sq + 5*t + (3*p1sq^2 - 3*p1sq*t)/s - 36*u + 
    (3*n*p1sq*u)/((1 + m)*s) - (32*s*u)/(p1sq - s) - 
    (32*n*s*u)/((1 + m)*(p1sq - s)) + (16*n*p1sq - 16*n*t - 33*n*u)/(1 + m))*
   G[0, -s] + G[0, p1sq/s]*(-12*p1sq - 28*s + 12*t + 15*u + 
    (46*s^2*u)/(p1sq - s)^2 + (20*p1sq - 18*n*p1sq + 12*s - 24*n*s - 20*t + 
      18*n*t - 12*u + 17*n*u)/(1 + m) + (2*p1sq^2 - 2*p1sq*t - 5*p1sq*u)/s + 
    (-2*p1sq^2 + 2*n*p1sq^2 + 2*p1sq*t - 2*n*p1sq*t + 2*p1sq*u - 5*n*p1sq*u)/
     ((1 + m)*s) + (-28*s^2 + 28*s*t + 59*s*u)/(p1sq - s) + 
    (12*s^2 - 24*n*s^2 - 12*s*t + 24*n*s*t - 49*s*u + 40*n*s*u)/
     ((1 + m)*(p1sq - s)) + (-34*s^2*u + 24*n*s^2*u)/((1 + m)*(p1sq - s)^2) + 
    (22*p1sq + 16*s - 22*t - 18*u - (32*s^2*u)/(p1sq - s)^2 + 
      (32*s^2*u)/((1 + m)*(p1sq - s)^2) + (-22*p1sq - 16*s + 22*t + 18*u)/
       (1 + m) + (2*p1sq^2 - 2*p1sq*t - 2*p1sq*u)/((1 + m)*s) + 
      (-2*p1sq^2 + 2*p1sq*t + 2*p1sq*u)/s + (16*s^2 - 16*s*t - 52*s*u)/
       (p1sq - s) + (-16*s^2 + 16*s*t + 52*s*u)/((1 + m)*(p1sq - s)))*
     G[0, 1 - p1sq/s] + (22*p1sq + 16*s - 22*t - 18*u - 
      (32*s^2*u)/(p1sq - s)^2 - (32*n*s^2*u)/((1 + m)*(p1sq - s)^2) + 
      (22*n*p1sq + 16*n*s - 22*n*t - 18*n*u)/(1 + m) + 
      (-2*p1sq^2 + 2*p1sq*t + 2*p1sq*u)/s + 
      (-2*n*p1sq^2 + 2*n*p1sq*t + 2*n*p1sq*u)/((1 + m)*s) + 
      (16*s^2 - 16*s*t - 52*s*u)/(p1sq - s) + 
      (16*n*s^2 - 16*n*s*t - 52*n*s*u)/((1 + m)*(p1sq - s)))*G[0, s]) + 
  (-22*p1sq - 16*s + 22*t + (22*p1sq + 16*s - 22*t - 18*u)/(1 + m) + 18*u + 
    (32*s^2*u)/(p1sq - s)^2 - (32*s^2*u)/((1 + m)*(p1sq - s)^2) + 
    (2*p1sq^2 - 2*p1sq*t - 2*p1sq*u)/s + (-2*p1sq^2 + 2*p1sq*t + 2*p1sq*u)/
     ((1 + m)*s) + (16*s^2 - 16*s*t - 52*s*u)/((1 + m)*(p1sq - s)) + 
    (-16*s^2 + 16*s*t + 52*s*u)/(p1sq - s))*G[0, 1, p1sq/s], 
 (-9*p1sq + 9*t - 103*u)/2 + (p1sq - t - 5*u)/(2*(1 + m + n)) + 
  (4*p1sq + 8*n*p1sq - 4*t - 8*n*t + 20*u - 4*n*u)/(2*(1 + m)) + 
  (-p1sq^2 + p1sq*t + p1sq*u)/(2*(1 + m + n)*s) + 
  (9*p1sq^2 - 9*p1sq*t + 9*p1sq*u)/(2*s) + 
  (-4*p1sq^2 - 8*n*p1sq^2 + 4*p1sq*t + 8*n*p1sq*t - 10*p1sq*u + 20*n*p1sq*u)/
   (2*(1 + m)*s) + Pi^2*((-p1sq + t - u)/(3*(1 + m)) - 
    (8*s*u)/(3*(p1sq - s)) + (8*s*u)/(3*(1 + m)*(p1sq - s)) + 
    (p1sq - t + u)/3 + (p1sq^2 - p1sq*t - p1sq*u)/(3*(1 + m)*s) + 
    (-p1sq^2 + p1sq*t + p1sq*u)/(3*s)) + 
  ((-p1sq - n*p1sq + t + n*t - u - n*u)/(1 + m) + 
    (p1sq^2 + n*p1sq^2 - p1sq*t - n*p1sq*t - p1sq*u - n*p1sq*u)/((1 + m)*s) + 
    (8*s*u + 8*n*s*u)/((1 + m)*(p1sq - s)))*G[0, p1sq/s]^2 + 
  ((-3*p1sq + 3*t - 21*u)/(1 + m + n) - (19*u)/(1 + m) + 
    (3*p1sq*u)/((1 + m)*s) + (3*p1sq^2 - 3*p1sq*t - 3*p1sq*u)/
     ((1 + m + n)*s) + ((-16*s*u)/((1 + m)*(p1sq - s)) + 
      (2*p1sq - 2*t + 2*u)/(1 + m) + (-2*p1sq^2 + 2*p1sq*t + 2*p1sq*u)/
       ((1 + m)*s))*G[0, p1sq/s])/\[Epsilon] + 
  (3*p1sq - 3*t + (-3*p1sq^2 + 3*p1sq*t)/s + 40*u + (19*n*u)/(1 + m) - 
    (3*n*p1sq*u)/((1 + m)*s))*G[0, -s] + 
  G[0, p1sq/s]*(-5*u - (11*s*u)/(p1sq - s) + 
    (-4*p1sq - 2*n*p1sq + 4*t + 2*n*t - 4*u + n*u)/(1 + m) + 
    (-2*p1sq^2 + 2*p1sq*t + 5*p1sq*u)/s + 
    (2*p1sq^2 - 2*n*p1sq^2 - 2*p1sq*t + 2*n*p1sq*t - 2*p1sq*u + 5*n*p1sq*u)/
     ((1 + m)*s) + (21*s*u + 8*n*s*u)/((1 + m)*(p1sq - s)) + 
    (-2*p1sq + 2*t - 2*u + (16*s*u)/(p1sq - s) - 
      (16*s*u)/((1 + m)*(p1sq - s)) + (2*p1sq - 2*t + 2*u)/(1 + m) + 
      (2*p1sq^2 - 2*p1sq*t - 2*p1sq*u)/s + (-2*p1sq^2 + 2*p1sq*t + 2*p1sq*u)/
       ((1 + m)*s))*G[0, 1 - p1sq/s] + 
    (-2*p1sq + 2*t - 2*u + (16*s*u)/(p1sq - s) + 
      (16*n*s*u)/((1 + m)*(p1sq - s)) + (-2*n*p1sq + 2*n*t - 2*n*u)/(1 + m) + 
      (2*p1sq^2 - 2*p1sq*t - 2*p1sq*u)/s + 
      (2*n*p1sq^2 - 2*n*p1sq*t - 2*n*p1sq*u)/((1 + m)*s))*G[0, s]) + 
  (2*p1sq - 2*t + (-2*p1sq + 2*t - 2*u)/(1 + m) + 2*u - (16*s*u)/(p1sq - s) + 
    (16*s*u)/((1 + m)*(p1sq - s)) + (2*p1sq^2 - 2*p1sq*t - 2*p1sq*u)/
     ((1 + m)*s) + (-2*p1sq^2 + 2*p1sq*t + 2*p1sq*u)/s)*G[0, 1, p1sq/s], 
 13*u - (16*s*u^2)/(p1sq - s)^2 + (-6*u + 24*n*u)/(2*(1 + m)) + 
  (26*s*u - 26*t*u - 38*u^2)/(2*(p1sq - s)) + 
  (-p1sq^2 + 2*p1sq*t - t^2 + 2*p1sq*u - 2*t*u - u^2)/(2*(1 + m + n)*s) + 
  (9*p1sq^2 - 18*p1sq*t + 9*t^2 - 12*p1sq*u + 12*t*u + 3*u^2)/(2*s) + 
  (-6*s*u + 24*n*s*u + 6*t*u - 24*n*t*u + 18*u^2 - 32*n*u^2)/
   (2*(1 + m)*(p1sq - s)) + (-4*p1sq^2 - 8*n*p1sq^2 + 8*p1sq*t + 
    16*n*p1sq*t - 4*t^2 - 8*n*t^2 + 2*p1sq*u + 20*n*p1sq*u - 2*t*u - 
    20*n*t*u + 2*u^2 - 12*n*u^2)/(2*(1 + m)*s) + 
  (16*s*u^2 - 24*n*s*u^2)/(2*(1 + m)*(p1sq - s)^2) + 
  Pi^2*(u/3 - u/(3*(1 + m)) - (s*u^2)/(3*(p1sq - s)^2) + 
    (s*u^2)/(3*(1 + m)*(p1sq - s)^2) + (-p1sq^2 + 2*p1sq*t - t^2 + 2*p1sq*u - 
      2*t*u - u^2)/(3*s) + (s*u - t*u - u^2)/(3*(p1sq - s)) + 
    (-(s*u) + t*u + u^2)/(3*(1 + m)*(p1sq - s)) + 
    (p1sq^2 - 2*p1sq*t + t^2 - 2*p1sq*u + 2*t*u + u^2)/(3*(1 + m)*s)) + 
  ((-u - n*u)/(1 + m) + (-(s*u) - n*s*u + t*u + n*t*u + u^2 + n*u^2)/
     ((1 + m)*(p1sq - s)) + (p1sq^2 + n*p1sq^2 - 2*p1sq*t - 2*n*p1sq*t + 
      t^2 + n*t^2 - 2*p1sq*u - 2*n*p1sq*u + 2*t*u + 2*n*t*u + u^2 + n*u^2)/
     ((1 + m)*s) + (s*u^2 + n*s*u^2)/((1 + m)*(p1sq - s)^2))*G[0, p1sq/s]^2 + 
  ((-2*u^2)/((1 + m)*(p1sq - s)) + (p1sq*u - t*u - u^2)/((1 + m)*s) + 
    (3*p1sq^2 - 6*p1sq*t + 3*t^2 - 6*p1sq*u + 6*t*u + 3*u^2)/
     ((1 + m + n)*s) + ((2*u)/(1 + m) - (2*s*u^2)/((1 + m)*(p1sq - s)^2) + 
      (-2*p1sq^2 + 4*p1sq*t - 2*t^2 + 4*p1sq*u - 4*t*u - 2*u^2)/((1 + m)*s) + 
      (2*s*u - 2*t*u - 2*u^2)/((1 + m)*(p1sq - s)))*G[0, p1sq/s])/
   \[Epsilon] + ((2*u^2)/(p1sq - s) + (2*n*u^2)/((1 + m)*(p1sq - s)) + 
    (-3*p1sq^2 + 6*p1sq*t - 3*t^2 + 5*p1sq*u - 5*t*u - 2*u^2)/s + 
    (-(n*p1sq*u) + n*t*u + n*u^2)/((1 + m)*s))*G[0, -s] + 
  G[0, p1sq/s]*(-2*p1sq - 2*s + 4*t + 18*u - (16*s^2*u^2)/(p1sq - s)^3 + 
    (-2*p1sq - 4*n*p1sq - 2*s - 4*n*s + 4*t + 8*n*t - 4*u + 16*n*u)/(1 + m) + 
    (-2*s^2 + 4*s*t - 2*t^2 + 31*s*u - 18*t*u - 18*u^2)/(p1sq - s) + 
    (-2*p1sq^2 + 4*p1sq*t - 2*t^2 + 5*p1sq*u - 5*t*u - 3*u^2)/s + 
    (-2*s^2 - 4*n*s^2 + 4*s*t + 8*n*s*t - 2*t^2 - 4*n*t^2 - 7*s*u + 
      28*n*s*u + 4*t*u - 16*n*t*u + 6*u^2 - 14*n*u^2)/((1 + m)*(p1sq - s)) + 
    (2*p1sq^2 - 2*n*p1sq^2 - 4*p1sq*t + 4*n*p1sq*t + 2*t^2 - 2*n*t^2 - 
      4*p1sq*u + 5*n*p1sq*u + 4*t*u - 5*n*t*u + 2*u^2 - 3*n*u^2)/
     ((1 + m)*s) + (13*s^2*u - 13*s*t*u - 29*s*u^2)/(p1sq - s)^2 + 
    (-3*s^2*u + 12*n*s^2*u + 3*s*t*u - 12*n*s*t*u + 15*s*u^2 - 22*n*s*u^2)/
     ((1 + m)*(p1sq - s)^2) + (8*s^2*u^2 - 12*n*s^2*u^2)/
     ((1 + m)*(p1sq - s)^3) + (-2*u + (2*u)/(1 + m) + 
      (2*s*u^2)/(p1sq - s)^2 - (2*s*u^2)/((1 + m)*(p1sq - s)^2) + 
      (-2*p1sq^2 + 4*p1sq*t - 2*t^2 + 4*p1sq*u - 4*t*u - 2*u^2)/((1 + m)*s) + 
      (2*s*u - 2*t*u - 2*u^2)/((1 + m)*(p1sq - s)) + (-2*s*u + 2*t*u + 2*u^2)/
       (p1sq - s) + (2*p1sq^2 - 4*p1sq*t + 2*t^2 - 4*p1sq*u + 4*t*u + 2*u^2)/
       s)*G[0, 1 - p1sq/s] + (-2*u - (2*n*u)/(1 + m) + 
      (2*s*u^2)/(p1sq - s)^2 + (2*n*s*u^2)/((1 + m)*(p1sq - s)^2) + 
      (-2*s*u + 2*t*u + 2*u^2)/(p1sq - s) + 
      (2*p1sq^2 - 4*p1sq*t + 2*t^2 - 4*p1sq*u + 4*t*u + 2*u^2)/s + 
      (-2*n*s*u + 2*n*t*u + 2*n*u^2)/((1 + m)*(p1sq - s)) + 
      (2*n*p1sq^2 - 4*n*p1sq*t + 2*n*t^2 - 4*n*p1sq*u + 4*n*t*u + 2*n*u^2)/
       ((1 + m)*s))*G[0, s]) + 
  (2*u - (2*u)/(1 + m) - (2*s*u^2)/(p1sq - s)^2 + 
    (2*s*u^2)/((1 + m)*(p1sq - s)^2) + (-2*p1sq^2 + 4*p1sq*t - 2*t^2 + 
      4*p1sq*u - 4*t*u - 2*u^2)/s + (2*s*u - 2*t*u - 2*u^2)/(p1sq - s) + 
    (-2*s*u + 2*t*u + 2*u^2)/((1 + m)*(p1sq - s)) + 
    (2*p1sq^2 - 4*p1sq*t + 2*t^2 - 4*p1sq*u + 4*t*u + 2*u^2)/((1 + m)*s))*
   G[0, 1, p1sq/s], -370 + 78/(1 + m + n) + (76 + 100*n)/(1 + m) + 
  (50/3 - 50/(3*(1 + m)))*Pi^2 + (30*p1sq)/s + 
  (-26*p1sq + 20*n*p1sq)/((1 + m)*s) + ((-50 - 50*n)*G[0, p1sq/s]^2)/
   (1 + m) + (-10/(1 + m) - 180/(1 + m + n) + (10*p1sq)/((1 + m)*s) + 
    (100*G[0, p1sq/s])/(1 + m))/\[Epsilon] + 
  (190 + (10*n)/(1 + m) - (10*p1sq)/s - (10*n*p1sq)/((1 + m)*s))*G[0, -s] + 
  G[0, p1sq/s]*(10 + (-140 + 70*n)/(1 + m) + (10*p1sq)/s + 
    (10*n*p1sq)/((1 + m)*s) + (50*s)/(p1sq - s) + 
    (50*s + 120*n*s)/((1 + m)*(p1sq - s)) + (-100 + 100/(1 + m))*
     G[0, 1 - p1sq/s] + (-100 - (100*n)/(1 + m))*G[0, s]) + 
  (100 - 100/(1 + m))*G[0, 1, p1sq/s]}


==> anc/FS4.m <==
{6*p1sq + (p1sq/3 - p1sq/(3*(1 + n)))*Pi^2 - (3*p1sq^2)/s + 
  (3*p1sq^2)/((1 + n)*s) - 3*s + (-4*p1sq + s)/(1 + n) + 
  (2*s + 2*ci*p1sq*Pi*delta[-s])*G[0, -s] + 
  ((2*p1sq - 2*s)/(1 + n) - (2*p1sq*G[0, -p1sq])/(1 + n) + 
    (2*p1sq*G[0, -s])/(1 + n))/\[Epsilon] + 
  G[0, -p1sq]*(-2*p1sq - 2*ci*p1sq*Pi*delta[-s] + 
    (-2*p1sq + (2*p1sq)/(1 + n))*G[0, -s] + (2*p1sq - (2*p1sq)/(1 + n))*
     G[-p1sq, -s]) + (4*p1sq - (2*p1sq)/(1 + n))*G[0, 0, -p1sq] - 
  (2*p1sq*G[0, 0, -s])/(1 + n) + (-2*p1sq + (2*p1sq)/(1 + n))*
   G[-p1sq, 0, -s], -6*p1sq + (-1/3*p1sq + p1sq/(3*(1 + n)))*Pi^2 + 
  (4*p1sq - s)/(1 + n) + (3*p1sq^2)/s - (3*p1sq^2)/((1 + n)*s) + 3*s + 
  (-2*s - 2*ci*p1sq*Pi*delta[-s])*G[0, -s] + 
  ((-2*p1sq + 2*s)/(1 + n) + (2*p1sq*G[0, -p1sq])/(1 + n) - 
    (2*p1sq*G[0, -s])/(1 + n))/\[Epsilon] + 
  G[0, -p1sq]*(2*p1sq + 2*ci*p1sq*Pi*delta[-s] + (2*p1sq - (2*p1sq)/(1 + n))*
     G[0, -s] + (-2*p1sq + (2*p1sq)/(1 + n))*G[-p1sq, -s]) + 
  (-4*p1sq + (2*p1sq)/(1 + n))*G[0, 0, -p1sq] + 
  (2*p1sq*G[0, 0, -s])/(1 + n) + (2*p1sq - (2*p1sq)/(1 + n))*G[-p1sq, 0, -s], 
 -3*p1sq + 3*t - 3*u + (4*s*u)/((1 + n)*(p1sq - s)) + 
  (p1sq - t + 5*u)/(1 + n) + (3*p1sq^2 - 3*p1sq*t - 3*p1sq*u)/s + 
  (-3*p1sq^2 + 3*p1sq*t + 3*p1sq*u)/((1 + n)*s) + 
  Pi^2*((p1sq + s - t - u)/(3*(1 + n)) + (2*s^2*u)/(3*(p1sq - s)^2) - 
    (2*s^2*u)/(3*(1 + n)*(p1sq - s)^2) + (-p1sq - s + t + u)/3 + 
    (s^2 - s*t - 3*s*u)/(3*(1 + n)*(p1sq - s)) + (-s^2 + s*t + 3*s*u)/
     (3*(p1sq - s))) + (-2*s + (4*s^2*u)/(p1sq - s)^2 + 
    (-2*s^2 + 2*s*t + 2*s*u)/(p1sq - s) + 
    ci*Pi*(-2*p1sq*delta[-s] - 2*s*delta[-s] + 2*t*delta[-s] + 
      2*u*delta[-s] + (4*s^2*u*delta[-s])/(p1sq - s)^2 + 
      (-2*s^2*delta[-s] + 2*s*t*delta[-s] + 6*s*u*delta[-s])/(p1sq - s)))*
   G[0, -s] + ((4*s*u)/((1 + n)*(p1sq - s)) + (-2*p1sq + 2*t + 2*u)/(1 + n) + 
    ((2*p1sq + 2*s - 2*t - 2*u)/(1 + n) - (4*s^2*u)/((1 + n)*(p1sq - s)^2) + 
      (2*s^2 - 2*s*t - 6*s*u)/((1 + n)*(p1sq - s)))*G[0, -p1sq] + 
    ((4*s^2*u)/((1 + n)*(p1sq - s)^2) + (-2*p1sq - 2*s + 2*t + 2*u)/(1 + n) + 
      (-2*s^2 + 2*s*t + 6*s*u)/((1 + n)*(p1sq - s)))*G[0, -s])/\[Epsilon] + 
  G[0, -p1sq]*(2*p1sq + 2*s - 2*t - 2*u - (4*s^2*u)/(p1sq - s)^2 + 
    (2*s^2 - 2*s*t - 6*s*u)/(p1sq - s) + 
    ci*Pi*(2*p1sq*delta[-s] + 2*s*delta[-s] - 2*t*delta[-s] - 2*u*delta[-s] - 
      (4*s^2*u*delta[-s])/(p1sq - s)^2 + (2*s^2*delta[-s] - 2*s*t*delta[-s] - 
        6*s*u*delta[-s])/(p1sq - s)) + 
    (2*p1sq + 2*s - 2*t - 2*u - (4*s^2*u)/(p1sq - s)^2 + 
      (4*s^2*u)/((1 + n)*(p1sq - s)^2) + (-2*p1sq - 2*s + 2*t + 2*u)/
       (1 + n) + (2*s^2 - 2*s*t - 6*s*u)/(p1sq - s) + 
      (-2*s^2 + 2*s*t + 6*s*u)/((1 + n)*(p1sq - s)))*G[0, -s] + 
    (-2*p1sq - 2*s + 2*t + (2*p1sq + 2*s - 2*t - 2*u)/(1 + n) + 2*u + 
      (4*s^2*u)/(p1sq - s)^2 - (4*s^2*u)/((1 + n)*(p1sq - s)^2) + 
      (2*s^2 - 2*s*t - 6*s*u)/((1 + n)*(p1sq - s)) + (-2*s^2 + 2*s*t + 6*s*u)/
       (p1sq - s))*G[-p1sq, -s]) + 
  (-4*p1sq - 4*s + 4*t + (2*p1sq + 2*s - 2*t - 2*u)/(1 + n) + 4*u + 
    (8*s^2*u)/(p1sq - s)^2 - (4*s^2*u)/((1 + n)*(p1sq - s)^2) + 
    (2*s^2 - 2*s*t - 6*s*u)/((1 + n)*(p1sq - s)) + 
    (-4*s^2 + 4*s*t + 12*s*u)/(p1sq - s))*G[0, 0, -p1sq] + 
  ((2*p1sq + 2*s - 2*t - 2*u)/(1 + n) - (4*s^2*u)/((1 + n)*(p1sq - s)^2) + 
    (2*s^2 - 2*s*t - 6*s*u)/((1 + n)*(p1sq - s)))*G[0, 0, -s] + 
  (2*p1sq + 2*s - 2*t - 2*u - (4*s^2*u)/(p1sq - s)^2 + 
    (4*s^2*u)/((1 + n)*(p1sq - s)^2) + (-2*p1sq - 2*s + 2*t + 2*u)/(1 + n) + 
    (2*s^2 - 2*s*t - 6*s*u)/(p1sq - s) + (-2*s^2 + 2*s*t + 6*s*u)/
     ((1 + n)*(p1sq - s)))*G[-p1sq, 0, -s], 
 3*p1sq*u - 3*s*u + (-3*p1sq*u + s*u)/(1 + n) + 
  Pi^2*(-1/3*(s*u) + (s*u)/(3*(1 + n)) - (s^2*u)/(3*(p1sq - s)) + 
    (s^2*u)/(3*(1 + n)*(p1sq - s))) + 
  (2*p1sq*u - (2*p1sq^2*u)/(p1sq - s) + 2*s*u + 
    ci*Pi*(-2*s*u*delta[-s] - (2*s^2*u*delta[-s])/(p1sq - s)))*G[0, -s] + 
  ((-2*s*u)/(1 + n) + ((2*s*u)/(1 + n) + (2*s^2*u)/((1 + n)*(p1sq - s)))*
     G[0, -p1sq] + ((-2*s*u)/(1 + n) - (2*s^2*u)/((1 + n)*(p1sq - s)))*
     G[0, -s])/\[Epsilon] + G[0, -p1sq]*(2*s*u + (2*s^2*u)/(p1sq - s) + 
    ci*Pi*(2*s*u*delta[-s] + (2*s^2*u*delta[-s])/(p1sq - s)) + 
    (2*s*u - (2*s*u)/(1 + n) + (2*s^2*u)/(p1sq - s) - 
      (2*s^2*u)/((1 + n)*(p1sq - s)))*G[0, -s] + 
    (-2*s*u + (2*s*u)/(1 + n) - (2*s^2*u)/(p1sq - s) + 
      (2*s^2*u)/((1 + n)*(p1sq - s)))*G[-p1sq, -s]) + 
  (-4*s*u + (2*s*u)/(1 + n) - (4*s^2*u)/(p1sq - s) + 
    (2*s^2*u)/((1 + n)*(p1sq - s)))*G[0, 0, -p1sq] + 
  ((2*s*u)/(1 + n) + (2*s^2*u)/((1 + n)*(p1sq - s)))*G[0, 0, -s] + 
  (2*s*u - (2*s*u)/(1 + n) + (2*s^2*u)/(p1sq - s) - 
    (2*s^2*u)/((1 + n)*(p1sq - s)))*G[-p1sq, 0, -s], 
 (-3*(2*p1sq - s))/2 + (3*p1sq^2)/(2*s) - (3*p1sq^2)/(2*(1 + n)*s) - 
  (3*(-2*p1sq + s))/(2*(1 + n)) + (-2*p1sq + 2*s)*G[0, -p1sq] + 
  (2*p1sq - 2*s)*G[0, -s], (3*(2*p1sq - s))/2 - (3*p1sq^2)/(2*s) + 
  (3*p1sq^2)/(2*(1 + n)*s) + (3*(-2*p1sq + s))/(2*(1 + n)) + 
  (2*p1sq - 2*s)*G[0, -p1sq] + (-2*p1sq + 2*s)*G[0, -s], 
 (3*(-p1sq + t - u))/(2*(1 + n)) + (3*(p1sq - t + u))/2 + 
  (3*(p1sq^2 - p1sq*t - p1sq*u))/(2*(1 + n)*s) + 
  (3*(-p1sq^2 + p1sq*t + p1sq*u))/(2*s) + 
  (2*p1sq - 2*t - 2*u - (4*s*u)/(p1sq - s))*G[0, -p1sq] + 
  (-2*p1sq + 2*t + 2*u + (4*s*u)/(p1sq - s))*G[0, -s], 
 (3*(p1sq*u - s*u))/(2*(1 + n)) + (3*(-(p1sq*u) + s*u))/2 + 
  2*s*u*G[0, -p1sq] - 2*s*u*G[0, -s], (3*p1sq^2 - 3*p1sq*t)/(2*s) + 
  (-3*p1sq^2 + 3*p1sq*t)/(2*(1 + n)*s) + (-3*p1sq + 3*t - 6*u)/2 + 
  (3*p1sq - 3*t + 2*u)/(2*(1 + n)) + 
  Pi^2*(-1/3*u + u/(3*(1 + n)) - (s*u)/(3*(p1sq - s)) + 
    (s*u)/(3*(1 + n)*(p1sq - s))) + 
  (2*p1sq - 2*t - 4*u - (6*s*u)/(p1sq - s) + 
    ci*Pi*(-2*u*delta[-s] - (2*s*u*delta[-s])/(p1sq - s)))*G[0, -s] + 
  ((-2*u)/(1 + n) + ((2*u)/(1 + n) + (2*s*u)/((1 + n)*(p1sq - s)))*
     G[0, -p1sq] + ((-2*u)/(1 + n) - (2*s*u)/((1 + n)*(p1sq - s)))*G[0, -s])/
   \[Epsilon] + G[0, -p1sq]*(-2*p1sq + 2*t + 6*u + (6*s*u)/(p1sq - s) + 
    ci*Pi*(2*u*delta[-s] + (2*s*u*delta[-s])/(p1sq - s)) + 
    (2*u - (2*u)/(1 + n) + (2*s*u)/(p1sq - s) - (2*s*u)/((1 + n)*(p1sq - s)))*
     G[0, -s] + (-2*u + (2*u)/(1 + n) - (2*s*u)/(p1sq - s) + 
      (2*s*u)/((1 + n)*(p1sq - s)))*G[-p1sq, -s]) + 
  (-4*u + (2*u)/(1 + n) - (4*s*u)/(p1sq - s) + (2*s*u)/((1 + n)*(p1sq - s)))*
   G[0, 0, -p1sq] + ((2*u)/(1 + n) + (2*s*u)/((1 + n)*(p1sq - s)))*
   G[0, 0, -s] + (2*u - (2*u)/(1 + n) + (2*s*u)/(p1sq - s) - 
    (2*s*u)/((1 + n)*(p1sq - s)))*G[-p1sq, 0, -s], 
 (3*p1sq^2 - 3*p1sq*t)/(2*(1 + n)*s) + (-3*p1sq^2 + 3*p1sq*t)/(2*s) + 
  (-3*p1sq + 3*t - 2*u)/(2*(1 + n)) + (3*p1sq - 3*t + 6*u)/2 + 
  Pi^2*(u/3 - u/(3*(1 + n)) + (s*u)/(3*(p1sq - s)) - 
    (s*u)/(3*(1 + n)*(p1sq - s))) + 
  (-2*p1sq + 2*t + 4*u + (6*s*u)/(p1sq - s) + 
    ci*Pi*(2*u*delta[-s] + (2*s*u*delta[-s])/(p1sq - s)))*G[0, -s] + 
  ((2*u)/(1 + n) + ((-2*u)/(1 + n) - (2*s*u)/((1 + n)*(p1sq - s)))*
     G[0, -p1sq] + ((2*u)/(1 + n) + (2*s*u)/((1 + n)*(p1sq - s)))*G[0, -s])/
   \[Epsilon] + G[0, -p1sq]*(2*p1sq - 2*t - 6*u - (6*s*u)/(p1sq - s) + 
    ci*Pi*(-2*u*delta[-s] - (2*s*u*delta[-s])/(p1sq - s)) + 
    (-2*u + (2*u)/(1 + n) - (2*s*u)/(p1sq - s) + 
      (2*s*u)/((1 + n)*(p1sq - s)))*G[0, -s] + 
    (2*u - (2*u)/(1 + n) + (2*s*u)/(p1sq - s) - (2*s*u)/((1 + n)*(p1sq - s)))*
     G[-p1sq, -s]) + (4*u - (2*u)/(1 + n) + (4*s*u)/(p1sq - s) - 
    (2*s*u)/((1 + n)*(p1sq - s)))*G[0, 0, -p1sq] + 
  ((-2*u)/(1 + n) - (2*s*u)/((1 + n)*(p1sq - s)))*G[0, 0, -s] + 
  (-2*u + (2*u)/(1 + n) - (2*s*u)/(p1sq - s) + (2*s*u)/((1 + n)*(p1sq - s)))*
   G[-p1sq, 0, -s], 10*u + (4*u)/(1 + n) - (10*s*u^2)/(p1sq - s)^2 - 
  (6*s*u^2)/((1 + n)*(p1sq - s)^2) + 
  (-3*p1sq^2 + 6*p1sq*t - 3*t^2 + 3*p1sq*u - 3*t*u)/(2*s) + 
  (3*p1sq^2 - 6*p1sq*t + 3*t^2 - 3*p1sq*u + 3*t*u)/(2*(1 + n)*s) + 
  (20*s*u - 20*t*u - 14*u^2)/(2*(p1sq - s)) + (8*s*u - 8*t*u - 14*u^2)/
   (2*(1 + n)*(p1sq - s)) + Pi^2*(u/3 - u/(3*(1 + n)) - 
    (4*s^2*u^2)/(3*(p1sq - s)^3) + (4*s^2*u^2)/(3*(1 + n)*(p1sq - s)^3) + 
    (4*s*u - t*u - u^2)/(3*(p1sq - s)) + (-4*s*u + t*u + u^2)/
     (3*(1 + n)*(p1sq - s)) + (3*s^2*u - 3*s*t*u - 5*s*u^2)/
     (3*(p1sq - s)^2) + (-3*s^2*u + 3*s*t*u + 5*s*u^2)/
     (3*(1 + n)*(p1sq - s)^2)) + (-2*p1sq - 2*s + 4*t + 6*u - 
    (2*s*u)/((1 + n)*(p1sq - s)) - (18*s^2*u^2)/(p1sq - s)^3 + 
    (2*s^2*u^2)/((1 + n)*(p1sq - s)^3) + 
    (-2*s^2 + 4*s*t - 2*t^2 + 22*s*u - 6*t*u - 4*u^2)/(p1sq - s) + 
    (16*s^2*u - 16*s*t*u - 20*s*u^2)/(p1sq - s)^2 + 
    (-2*s^2*u + 2*s*t*u + 2*s*u^2)/((1 + n)*(p1sq - s)^2) + 
    ci*Pi*(2*u*delta[-s] - (8*s^2*u^2*delta[-s])/(p1sq - s)^3 + 
      (8*s*u*delta[-s] - 2*t*u*delta[-s] - 2*u^2*delta[-s])/(p1sq - s) + 
      (6*s^2*u*delta[-s] - 6*s*t*u*delta[-s] - 10*s*u^2*delta[-s])/
       (p1sq - s)^2))*G[0, -s] + 
  ((6*u)/(1 + n) - (8*s*u^2)/((1 + n)*(p1sq - s)^2) + 
    (6*s*u - 6*t*u - 6*u^2)/((1 + n)*(p1sq - s)) + 
    ((-2*u)/(1 + n) + (8*s^2*u^2)/((1 + n)*(p1sq - s)^3) + 
      (-8*s*u + 2*t*u + 2*u^2)/((1 + n)*(p1sq - s)) + 
      (-6*s^2*u + 6*s*t*u + 10*s*u^2)/((1 + n)*(p1sq - s)^2))*G[0, -p1sq] + 
    ((2*u)/(1 + n) - (8*s^2*u^2)/((1 + n)*(p1sq - s)^3) + 
      (8*s*u - 2*t*u - 2*u^2)/((1 + n)*(p1sq - s)) + 
      (6*s^2*u - 6*s*t*u - 10*s*u^2)/((1 + n)*(p1sq - s)^2))*G[0, -s])/
   \[Epsilon] + G[0, -p1sq]*(2*p1sq + 2*s - 4*t - 12*u + 
    (2*s*u)/((1 + n)*(p1sq - s)) + (18*s^2*u^2)/(p1sq - s)^3 - 
    (2*s^2*u^2)/((1 + n)*(p1sq - s)^3) + 
    (2*s^2 - 4*s*t + 2*t^2 - 28*s*u + 12*t*u + 10*u^2)/(p1sq - s) + 
    (2*s^2*u - 2*s*t*u - 2*s*u^2)/((1 + n)*(p1sq - s)^2) + 
    (-16*s^2*u + 16*s*t*u + 28*s*u^2)/(p1sq - s)^2 + 
    ci*Pi*(-2*u*delta[-s] + (8*s^2*u^2*delta[-s])/(p1sq - s)^3 + 
      (-8*s*u*delta[-s] + 2*t*u*delta[-s] + 2*u^2*delta[-s])/(p1sq - s) + 
      (-6*s^2*u*delta[-s] + 6*s*t*u*delta[-s] + 10*s*u^2*delta[-s])/
       (p1sq - s)^2) + (-2*u + (2*u)/(1 + n) + (8*s^2*u^2)/(p1sq - s)^3 - 
      (8*s^2*u^2)/((1 + n)*(p1sq - s)^3) + (8*s*u - 2*t*u - 2*u^2)/
       ((1 + n)*(p1sq - s)) + (-8*s*u + 2*t*u + 2*u^2)/(p1sq - s) + 
      (6*s^2*u - 6*s*t*u - 10*s*u^2)/((1 + n)*(p1sq - s)^2) + 
      (-6*s^2*u + 6*s*t*u + 10*s*u^2)/(p1sq - s)^2)*G[0, -s] + 
    (2*u - (2*u)/(1 + n) - (8*s^2*u^2)/(p1sq - s)^3 + 
      (8*s^2*u^2)/((1 + n)*(p1sq - s)^3) + (8*s*u - 2*t*u - 2*u^2)/
       (p1sq - s) + (-8*s*u + 2*t*u + 2*u^2)/((1 + n)*(p1sq - s)) + 
      (6*s^2*u - 6*s*t*u - 10*s*u^2)/(p1sq - s)^2 + 
      (-6*s^2*u + 6*s*t*u + 10*s*u^2)/((1 + n)*(p1sq - s)^2))*G[-p1sq, -s]) + 
  (4*u - (2*u)/(1 + n) - (16*s^2*u^2)/(p1sq - s)^3 + 
    (8*s^2*u^2)/((1 + n)*(p1sq - s)^3) + (16*s*u - 4*t*u - 4*u^2)/
     (p1sq - s) + (-8*s*u + 2*t*u + 2*u^2)/((1 + n)*(p1sq - s)) + 
    (12*s^2*u - 12*s*t*u - 20*s*u^2)/(p1sq - s)^2 + 
    (-6*s^2*u + 6*s*t*u + 10*s*u^2)/((1 + n)*(p1sq - s)^2))*G[0, 0, -p1sq] + 
  ((-2*u)/(1 + n) + (8*s^2*u^2)/((1 + n)*(p1sq - s)^3) + 
    (-8*s*u + 2*t*u + 2*u^2)/((1 + n)*(p1sq - s)) + 
    (-6*s^2*u + 6*s*t*u + 10*s*u^2)/((1 + n)*(p1sq - s)^2))*G[0, 0, -s] + 
  (-2*u + (2*u)/(1 + n) + (8*s^2*u^2)/(p1sq - s)^3 - 
    (8*s^2*u^2)/((1 + n)*(p1sq - s)^3) + (8*s*u - 2*t*u - 2*u^2)/
     ((1 + n)*(p1sq - s)) + (-8*s*u + 2*t*u + 2*u^2)/(p1sq - s) + 
    (6*s^2*u - 6*s*t*u - 10*s*u^2)/((1 + n)*(p1sq - s)^2) + 
    (-6*s^2*u + 6*s*t*u + 10*s*u^2)/(p1sq - s)^2)*G[-p1sq, 0, -s], 
 (5*s*u^2)/(p1sq - s) + (3*s*u^2)/((1 + n)*(p1sq - s)) + 
  (-7*p1sq*u + 7*t*u + 4*u^2)/2 + (-5*p1sq*u + 5*t*u + 8*u^2)/(2*(1 + n)) + 
  Pi^2*(-1/3*(s*u) + (s*u)/(3*(1 + n)) + (2*s^2*u^2)/(3*(p1sq - s)^2) - 
    (2*s^2*u^2)/(3*(1 + n)*(p1sq - s)^2) + (s^2*u - s*t*u - 2*s*u^2)/
     (3*(1 + n)*(p1sq - s)) + (-(s^2*u) + s*t*u + 2*s*u^2)/(3*(p1sq - s))) + 
  (-5*s*u + (s*u)/(1 + n) + (9*s^2*u^2)/(p1sq - s)^2 - 
    (s^2*u^2)/((1 + n)*(p1sq - s)^2) + (s^2*u - s*t*u - s*u^2)/
     ((1 + n)*(p1sq - s)) + (-5*s^2*u + 5*s*t*u + 7*s*u^2)/(p1sq - s) + 
    ci*Pi*(-2*s*u*delta[-s] + (4*s^2*u^2*delta[-s])/(p1sq - s)^2 + 
      (-2*s^2*u*delta[-s] + 2*s*t*u*delta[-s] + 4*s*u^2*delta[-s])/
       (p1sq - s)))*G[0, -s] + ((4*s*u^2)/((1 + n)*(p1sq - s)) + 
    (-2*p1sq*u + 2*t*u + 2*u^2)/(1 + n) + 
    ((2*s*u)/(1 + n) - (4*s^2*u^2)/((1 + n)*(p1sq - s)^2) + 
      (2*s^2*u - 2*s*t*u - 4*s*u^2)/((1 + n)*(p1sq - s)))*G[0, -p1sq] + 
    ((-2*s*u)/(1 + n) + (4*s^2*u^2)/((1 + n)*(p1sq - s)^2) + 
      (-2*s^2*u + 2*s*t*u + 4*s*u^2)/((1 + n)*(p1sq - s)))*G[0, -s])/
   \[Epsilon] + G[0, -p1sq]*(2*p1sq*u + 5*s*u - (s*u)/(1 + n) - 2*t*u - 
    2*u^2 - (9*s^2*u^2)/(p1sq - s)^2 + (s^2*u^2)/((1 + n)*(p1sq - s)^2) + 
    (5*s^2*u - 5*s*t*u - 11*s*u^2)/(p1sq - s) + (-(s^2*u) + s*t*u + s*u^2)/
     ((1 + n)*(p1sq - s)) + ci*Pi*(2*s*u*delta[-s] - 
      (4*s^2*u^2*delta[-s])/(p1sq - s)^2 + 
      (2*s^2*u*delta[-s] - 2*s*t*u*delta[-s] - 4*s*u^2*delta[-s])/
       (p1sq - s)) + (2*s*u - (2*s*u)/(1 + n) - (4*s^2*u^2)/(p1sq - s)^2 + 
      (4*s^2*u^2)/((1 + n)*(p1sq - s)^2) + (2*s^2*u - 2*s*t*u - 4*s*u^2)/
       (p1sq - s) + (-2*s^2*u + 2*s*t*u + 4*s*u^2)/((1 + n)*(p1sq - s)))*
     G[0, -s] + (-2*s*u + (2*s*u)/(1 + n) + (4*s^2*u^2)/(p1sq - s)^2 - 
      (4*s^2*u^2)/((1 + n)*(p1sq - s)^2) + (2*s^2*u - 2*s*t*u - 4*s*u^2)/
       ((1 + n)*(p1sq - s)) + (-2*s^2*u + 2*s*t*u + 4*s*u^2)/(p1sq - s))*
     G[-p1sq, -s]) + (-4*s*u + (2*s*u)/(1 + n) + (8*s^2*u^2)/(p1sq - s)^2 - 
    (4*s^2*u^2)/((1 + n)*(p1sq - s)^2) + (2*s^2*u - 2*s*t*u - 4*s*u^2)/
     ((1 + n)*(p1sq - s)) + (-4*s^2*u + 4*s*t*u + 8*s*u^2)/(p1sq - s))*
   G[0, 0, -p1sq] + ((2*s*u)/(1 + n) - (4*s^2*u^2)/((1 + n)*(p1sq - s)^2) + 
    (2*s^2*u - 2*s*t*u - 4*s*u^2)/((1 + n)*(p1sq - s)))*G[0, 0, -s] + 
  (2*s*u - (2*s*u)/(1 + n) - (4*s^2*u^2)/(p1sq - s)^2 + 
    (4*s^2*u^2)/((1 + n)*(p1sq - s)^2) + (2*s^2*u - 2*s*t*u - 4*s*u^2)/
     (p1sq - s) + (-2*s^2*u + 2*s*t*u + 4*s*u^2)/((1 + n)*(p1sq - s)))*
   G[-p1sq, 0, -s], (-3*p1sq^2*u)/(2*s) + (3*p1sq^2*u)/(2*(1 + n)*s) + 
  Pi^2*((p1sq*u)/3 - (p1sq*u)/(3*(1 + n))) + (9*p1sq*u - 6*s*u)/2 + 
  (-5*p1sq*u + 2*s*u)/(2*(1 + n)) + 
  (2*p1sq*u + 2*s*u + 2*ci*p1sq*Pi*u*delta[-s])*G[0, -s] + 
  ((2*p1sq*u - 2*s*u)/(1 + n) - (2*p1sq*u*G[0, -p1sq])/(1 + n) + 
    (2*p1sq*u*G[0, -s])/(1 + n))/\[Epsilon] + 
  G[0, -p1sq]*(-4*p1sq*u - 2*ci*p1sq*Pi*u*delta[-s] + 
    (-2*p1sq*u + (2*p1sq*u)/(1 + n))*G[0, -s] + 
    (2*p1sq*u - (2*p1sq*u)/(1 + n))*G[-p1sq, -s]) + 
  (4*p1sq*u - (2*p1sq*u)/(1 + n))*G[0, 0, -p1sq] - 
  (2*p1sq*u*G[0, 0, -s])/(1 + n) + (-2*p1sq*u + (2*p1sq*u)/(1 + n))*
   G[-p1sq, 0, -s], (3*p1sq^2*u)/(2*s) - (3*p1sq^2*u)/(2*(1 + n)*s) + 
  Pi^2*(-1/3*(p1sq*u) + (p1sq*u)/(3*(1 + n))) + 
  (5*p1sq*u - 2*s*u)/(2*(1 + n)) + (-9*p1sq*u + 6*s*u)/2 + 
  (-2*p1sq*u - 2*s*u - 2*ci*p1sq*Pi*u*delta[-s])*G[0, -s] + 
  ((-2*p1sq*u + 2*s*u)/(1 + n) + (2*p1sq*u*G[0, -p1sq])/(1 + n) - 
    (2*p1sq*u*G[0, -s])/(1 + n))/\[Epsilon] + 
  G[0, -p1sq]*(4*p1sq*u + 2*ci*p1sq*Pi*u*delta[-s] + 
    (2*p1sq*u - (2*p1sq*u)/(1 + n))*G[0, -s] + 
    (-2*p1sq*u + (2*p1sq*u)/(1 + n))*G[-p1sq, -s]) + 
  (-4*p1sq*u + (2*p1sq*u)/(1 + n))*G[0, 0, -p1sq] + 
  (2*p1sq*u*G[0, 0, -s])/(1 + n) + (2*p1sq*u - (2*p1sq*u)/(1 + n))*
   G[-p1sq, 0, -s], (6*s*u^2)/(p1sq - s) + (8*s*u^2)/((1 + n)*(p1sq - s)) + 
  (-12*p1sq*u + 12*t*u + 6*u^2)/2 + (-12*p1sq*u + 12*t*u + 18*u^2)/
   (2*(1 + n)) + (3*p1sq^2*u - 3*p1sq*t*u - 3*p1sq*u^2)/(2*s) + 
  (-3*p1sq^2*u + 3*p1sq*t*u + 3*p1sq*u^2)/(2*(1 + n)*s) + 
  Pi^2*((4*s^2*u^2)/(3*(p1sq - s)^2) - (4*s^2*u^2)/(3*(1 + n)*(p1sq - s)^2) + 
    (p1sq*u + 3*s*u - t*u - u^2)/(3*(1 + n)) + 
    (-(p1sq*u) - 3*s*u + t*u + u^2)/3 + (3*s^2*u - 3*s*t*u - 5*s*u^2)/
     (3*(1 + n)*(p1sq - s)) + (-3*s^2*u + 3*s*t*u + 5*s*u^2)/
     (3*(p1sq - s))) + (-2*p1sq*u - 10*s*u + 2*t*u + 2*u^2 + 
    (14*s^2*u^2)/(p1sq - s)^2 + (-10*s^2*u + 10*s*t*u + 14*s*u^2)/
     (p1sq - s) + ci*Pi*(-2*p1sq*u*delta[-s] - 6*s*u*delta[-s] + 
      2*t*u*delta[-s] + 2*u^2*delta[-s] + (8*s^2*u^2*delta[-s])/
       (p1sq - s)^2 + (-6*s^2*u*delta[-s] + 6*s*t*u*delta[-s] + 
        10*s*u^2*delta[-s])/(p1sq - s)))*G[0, -s] + 
  ((8*s*u^2)/((1 + n)*(p1sq - s)) + (-6*p1sq*u + 6*t*u + 6*u^2)/(1 + n) + 
    ((-8*s^2*u^2)/((1 + n)*(p1sq - s)^2) + (2*p1sq*u + 6*s*u - 2*t*u - 2*u^2)/
       (1 + n) + (6*s^2*u - 6*s*t*u - 10*s*u^2)/((1 + n)*(p1sq - s)))*
     G[0, -p1sq] + ((8*s^2*u^2)/((1 + n)*(p1sq - s)^2) + 
      (-2*p1sq*u - 6*s*u + 2*t*u + 2*u^2)/(1 + n) + 
      (-6*s^2*u + 6*s*t*u + 10*s*u^2)/((1 + n)*(p1sq - s)))*G[0, -s])/
   \[Epsilon] + G[0, -p1sq]*(8*p1sq*u + 10*s*u - 8*t*u - 8*u^2 - 
    (14*s^2*u^2)/(p1sq - s)^2 + (10*s^2*u - 10*s*t*u - 22*s*u^2)/(p1sq - s) + 
    ci*Pi*(2*p1sq*u*delta[-s] + 6*s*u*delta[-s] - 2*t*u*delta[-s] - 
      2*u^2*delta[-s] - (8*s^2*u^2*delta[-s])/(p1sq - s)^2 + 
      (6*s^2*u*delta[-s] - 6*s*t*u*delta[-s] - 10*s*u^2*delta[-s])/
       (p1sq - s)) + (2*p1sq*u + 6*s*u - 2*t*u - 2*u^2 - 
      (8*s^2*u^2)/(p1sq - s)^2 + (8*s^2*u^2)/((1 + n)*(p1sq - s)^2) + 
      (-2*p1sq*u - 6*s*u + 2*t*u + 2*u^2)/(1 + n) + 
      (6*s^2*u - 6*s*t*u - 10*s*u^2)/(p1sq - s) + 
      (-6*s^2*u + 6*s*t*u + 10*s*u^2)/((1 + n)*(p1sq - s)))*G[0, -s] + 
    (-2*p1sq*u - 6*s*u + 2*t*u + 2*u^2 + (8*s^2*u^2)/(p1sq - s)^2 - 
      (8*s^2*u^2)/((1 + n)*(p1sq - s)^2) + (2*p1sq*u + 6*s*u - 2*t*u - 2*u^2)/
       (1 + n) + (6*s^2*u - 6*s*t*u - 10*s*u^2)/((1 + n)*(p1sq - s)) + 
      (-6*s^2*u + 6*s*t*u + 10*s*u^2)/(p1sq - s))*G[-p1sq, -s]) + 
  (-4*p1sq*u - 12*s*u + 4*t*u + 4*u^2 + (16*s^2*u^2)/(p1sq - s)^2 - 
    (8*s^2*u^2)/((1 + n)*(p1sq - s)^2) + (2*p1sq*u + 6*s*u - 2*t*u - 2*u^2)/
     (1 + n) + (6*s^2*u - 6*s*t*u - 10*s*u^2)/((1 + n)*(p1sq - s)) + 
    (-12*s^2*u + 12*s*t*u + 20*s*u^2)/(p1sq - s))*G[0, 0, -p1sq] + 
  ((-8*s^2*u^2)/((1 + n)*(p1sq - s)^2) + (2*p1sq*u + 6*s*u - 2*t*u - 2*u^2)/
     (1 + n) + (6*s^2*u - 6*s*t*u - 10*s*u^2)/((1 + n)*(p1sq - s)))*
   G[0, 0, -s] + (2*p1sq*u + 6*s*u - 2*t*u - 2*u^2 - 
    (8*s^2*u^2)/(p1sq - s)^2 + (8*s^2*u^2)/((1 + n)*(p1sq - s)^2) + 
    (-2*p1sq*u - 6*s*u + 2*t*u + 2*u^2)/(1 + n) + 
    (6*s^2*u - 6*s*t*u - 10*s*u^2)/(p1sq - s) + 
    (-6*s^2*u + 6*s*t*u + 10*s*u^2)/((1 + n)*(p1sq - s)))*G[-p1sq, 0, -s], 
 (3*p1sq^2*u - 3*p1sq*s*u - 3*p1sq*t*u + 3*s*t*u - 6*s*u^2)/2 + 
  (7*p1sq^2*u - 7*p1sq*s*u - 7*p1sq*t*u + 7*s*t*u - 10*p1sq*u^2 + 2*s*u^2)/
   (2*(1 + n)) + Pi^2*((-2*s^2*u^2)/(3*(p1sq - s)) + 
    (2*s^2*u^2)/(3*(1 + n)*(p1sq - s)) + (p1sq*s*u - s*t*u - 2*s*u^2)/3 + 
    (-(p1sq*s*u) + s*t*u + 2*s*u^2)/(3*(1 + n))) + 
  (3*p1sq*s*u - 3*s*t*u - 5*s*u^2 - (7*s^2*u^2)/(p1sq - s) + 
    ci*Pi*(2*p1sq*s*u*delta[-s] - 2*s*t*u*delta[-s] - 4*s*u^2*delta[-s] - 
      (4*s^2*u^2*delta[-s])/(p1sq - s)))*G[0, -s] + 
  ((2*p1sq^2*u - 2*p1sq*s*u - 2*p1sq*t*u + 2*s*t*u - 2*p1sq*u^2 - 2*s*u^2)/
     (1 + n) + ((4*s^2*u^2)/((1 + n)*(p1sq - s)) + 
      (-2*p1sq*s*u + 2*s*t*u + 4*s*u^2)/(1 + n))*G[0, -p1sq] + 
    ((-4*s^2*u^2)/((1 + n)*(p1sq - s)) + (2*p1sq*s*u - 2*s*t*u - 4*s*u^2)/
       (1 + n))*G[0, -s])/\[Epsilon] + 
  G[0, -p1sq]*(-2*p1sq^2*u - p1sq*s*u + 2*p1sq*t*u + s*t*u + 2*p1sq*u^2 + 
    7*s*u^2 + (7*s^2*u^2)/(p1sq - s) + ci*Pi*(-2*p1sq*s*u*delta[-s] + 
      2*s*t*u*delta[-s] + 4*s*u^2*delta[-s] + (4*s^2*u^2*delta[-s])/
       (p1sq - s)) + (-2*p1sq*s*u + 2*s*t*u + 4*s*u^2 + 
      (4*s^2*u^2)/(p1sq - s) - (4*s^2*u^2)/((1 + n)*(p1sq - s)) + 
      (2*p1sq*s*u - 2*s*t*u - 4*s*u^2)/(1 + n))*G[0, -s] + 
    (2*p1sq*s*u - 2*s*t*u - 4*s*u^2 - (4*s^2*u^2)/(p1sq - s) + 
      (4*s^2*u^2)/((1 + n)*(p1sq - s)) + (-2*p1sq*s*u + 2*s*t*u + 4*s*u^2)/
       (1 + n))*G[-p1sq, -s]) + (4*p1sq*s*u - 4*s*t*u - 8*s*u^2 - 
    (8*s^2*u^2)/(p1sq - s) + (4*s^2*u^2)/((1 + n)*(p1sq - s)) + 
    (-2*p1sq*s*u + 2*s*t*u + 4*s*u^2)/(1 + n))*G[0, 0, -p1sq] + 
  ((4*s^2*u^2)/((1 + n)*(p1sq - s)) + (-2*p1sq*s*u + 2*s*t*u + 4*s*u^2)/
     (1 + n))*G[0, 0, -s] + (-2*p1sq*s*u + 2*s*t*u + 4*s*u^2 + 
    (4*s^2*u^2)/(p1sq - s) - (4*s^2*u^2)/((1 + n)*(p1sq - s)) + 
    (2*p1sq*s*u - 2*s*t*u - 4*s*u^2)/(1 + n))*G[-p1sq, 0, -s], 
 1 - 13/(1 + n) - (3*p1sq)/s + (3*p1sq)/((1 + n)*s) + 
  Pi^2*(2/3 - 2/(3*(1 + n)) - (2*s)/(3*(p1sq - s)) + 
    (2*s)/(3*(1 + n)*(p1sq - s))) + 
  (4 + (12*s)/((1 + n)*(p1sq - s)) + 
    ci*Pi*(4*delta[-s] - (4*s*delta[-s])/(p1sq - s)))*G[0, -s] + 
  (-4/(1 + n) + (-4/(1 + n) + (4*s)/((1 + n)*(p1sq - s)))*G[0, -p1sq] + 
    (4/(1 + n) - (4*s)/((1 + n)*(p1sq - s)))*G[0, -s])/\[Epsilon] + 
  G[0, -p1sq]*(12/(1 + n) - (12*p1sq)/((1 + n)*(p1sq - s)) + 
    ci*Pi*(-4*delta[-s] + (4*s*delta[-s])/(p1sq - s)) + 
    (-4 + 4/(1 + n) + (4*s)/(p1sq - s) - (4*s)/((1 + n)*(p1sq - s)))*
     G[0, -s] + (4 - 4/(1 + n) - (4*s)/(p1sq - s) + 
      (4*s)/((1 + n)*(p1sq - s)))*G[-p1sq, -s]) + 
  (8 - 4/(1 + n) - (8*s)/(p1sq - s) + (4*s)/((1 + n)*(p1sq - s)))*
   G[0, 0, -p1sq] + (-4/(1 + n) + (4*s)/((1 + n)*(p1sq - s)))*G[0, 0, -s] + 
  (-4 + 4/(1 + n) + (4*s)/(p1sq - s) - (4*s)/((1 + n)*(p1sq - s)))*
   G[-p1sq, 0, -s], -5*p1sq + (9*p1sq - 6*s)/(1 + n) + (3*p1sq^2)/s - 
  (3*p1sq^2)/((1 + n)*s) + 2*s + Pi^2*((2*(p1sq - s))/(3*(1 + n)) + 
    (2*(-p1sq + s))/3) + (-4*p1sq + 2*s - (6*s)/(1 + n) + 
    ci*Pi*(-4*p1sq*delta[-s] + 4*s*delta[-s]))*G[0, -s] + 
  (((4*p1sq - 4*s)*G[0, -p1sq])/(1 + n) + ((-4*p1sq + 4*s)*G[0, -s])/(1 + n))/
   \[Epsilon] + G[0, -p1sq]*(4*p1sq - 2*s + (6*s)/(1 + n) + 
    ci*Pi*(4*p1sq*delta[-s] - 4*s*delta[-s]) + 
    (4*p1sq - 4*s + (-4*p1sq + 4*s)/(1 + n))*G[0, -s] + 
    (-4*p1sq + (4*p1sq - 4*s)/(1 + n) + 4*s)*G[-p1sq, -s]) + 
  (-8*p1sq + (4*p1sq - 4*s)/(1 + n) + 8*s)*G[0, 0, -p1sq] + 
  ((4*p1sq - 4*s)*G[0, 0, -s])/(1 + n) + 
  (4*p1sq - 4*s + (-4*p1sq + 4*s)/(1 + n))*G[-p1sq, 0, -s], 
 -2*p1sq + 2*t + (4*s*u)/((1 + n)*(p1sq - s)) + 
  (6*p1sq - 6*t + 4*u)/(1 + n) + (3*p1sq^2 - 3*p1sq*t - 3*p1sq*u)/s + 
  (-3*p1sq^2 + 3*p1sq*t + 3*p1sq*u)/((1 + n)*s) + 
  Pi^2*((2*(p1sq - t - u))/(3*(1 + n)) + (4*s*u)/(3*(p1sq - s)) - 
    (4*s*u)/(3*(1 + n)*(p1sq - s)) + (2*s^2*u)/(3*(p1sq - s)^2) - 
    (2*s^2*u)/(3*(1 + n)*(p1sq - s)^2) + (2*(-p1sq + t + u))/3) + 
  (-4*p1sq - 2*s - (6*s)/(1 + n) + 4*t + (-6*s^2 + 6*s*t)/
     ((1 + n)*(p1sq - s)) + 4*u + (4*s^2*u)/(p1sq - s)^2 + 
    (-2*s^2 + 2*s*t + 8*s*u)/(p1sq - s) + 
    ci*Pi*(-4*p1sq*delta[-s] + 4*t*delta[-s] + 4*u*delta[-s] + 
      (8*s*u*delta[-s])/(p1sq - s) + (4*s^2*u*delta[-s])/(p1sq - s)^2))*
   G[0, -s] + ((4*u)/(1 + n) + (4*s*u)/((1 + n)*(p1sq - s)) + 
    ((4*p1sq - 4*t - 4*u)/(1 + n) - (8*s*u)/((1 + n)*(p1sq - s)) - 
      (4*s^2*u)/((1 + n)*(p1sq - s)^2))*G[0, -p1sq] + 
    ((8*s*u)/((1 + n)*(p1sq - s)) + (4*s^2*u)/((1 + n)*(p1sq - s)^2) + 
      (-4*p1sq + 4*t + 4*u)/(1 + n))*G[0, -s])/\[Epsilon] + 
  G[0, -p1sq]*(4*p1sq + 2*s + (6*s)/(1 + n) - 4*t + 
    (6*s^2 - 6*s*t)/((1 + n)*(p1sq - s)) - 8*u - (4*s^2*u)/(p1sq - s)^2 + 
    (2*s^2 - 2*s*t - 12*s*u)/(p1sq - s) + 
    ci*Pi*(4*p1sq*delta[-s] - 4*t*delta[-s] - 4*u*delta[-s] - 
      (8*s*u*delta[-s])/(p1sq - s) - (4*s^2*u*delta[-s])/(p1sq - s)^2) + 
    (4*p1sq - 4*t - 4*u - (8*s*u)/(p1sq - s) + (8*s*u)/((1 + n)*(p1sq - s)) - 
      (4*s^2*u)/(p1sq - s)^2 + (4*s^2*u)/((1 + n)*(p1sq - s)^2) + 
      (-4*p1sq + 4*t + 4*u)/(1 + n))*G[0, -s] + 
    (-4*p1sq + 4*t + (4*p1sq - 4*t - 4*u)/(1 + n) + 4*u + 
      (8*s*u)/(p1sq - s) - (8*s*u)/((1 + n)*(p1sq - s)) + 
      (4*s^2*u)/(p1sq - s)^2 - (4*s^2*u)/((1 + n)*(p1sq - s)^2))*
     G[-p1sq, -s]) + (-8*p1sq + 8*t + (4*p1sq - 4*t - 4*u)/(1 + n) + 8*u + 
    (16*s*u)/(p1sq - s) - (8*s*u)/((1 + n)*(p1sq - s)) + 
    (8*s^2*u)/(p1sq - s)^2 - (4*s^2*u)/((1 + n)*(p1sq - s)^2))*
   G[0, 0, -p1sq] + ((4*p1sq - 4*t - 4*u)/(1 + n) - 
    (8*s*u)/((1 + n)*(p1sq - s)) - (4*s^2*u)/((1 + n)*(p1sq - s)^2))*
   G[0, 0, -s] + (4*p1sq - 4*t - 4*u - (8*s*u)/(p1sq - s) + 
    (8*s*u)/((1 + n)*(p1sq - s)) - (4*s^2*u)/(p1sq - s)^2 + 
    (4*s^2*u)/((1 + n)*(p1sq - s)^2) + (-4*p1sq + 4*t + 4*u)/(1 + n))*
   G[-p1sq, 0, -s], -u - (7*u)/(1 + n) + 
  Pi^2*((2*u)/3 - (2*u)/(3*(1 + n)) - (2*p1sq*u)/(3*(p1sq - s)) + 
    (2*p1sq*u)/(3*(1 + n)*(p1sq - s))) + 
  (2*u - (6*u)/(1 + n) - (2*p1sq*u)/(p1sq - s) + 
    (6*p1sq*u)/((1 + n)*(p1sq - s)) + 
    ci*Pi*(4*u*delta[-s] - (4*p1sq*u*delta[-s])/(p1sq - s)))*G[0, -s] + 
  ((-4*u)/(1 + n) + ((-4*u)/(1 + n) + (4*p1sq*u)/((1 + n)*(p1sq - s)))*
     G[0, -p1sq] + ((4*u)/(1 + n) - (4*p1sq*u)/((1 + n)*(p1sq - s)))*
     G[0, -s])/\[Epsilon] + G[0, -p1sq]*(4*u + (2*s*u)/(p1sq - s) - 
    (6*s*u)/((1 + n)*(p1sq - s)) + ci*Pi*(-4*u*delta[-s] + 
      (4*p1sq*u*delta[-s])/(p1sq - s)) + 
    (-4*u + (4*u)/(1 + n) + (4*p1sq*u)/(p1sq - s) - 
      (4*p1sq*u)/((1 + n)*(p1sq - s)))*G[0, -s] + 
    (4*u - (4*u)/(1 + n) - (4*p1sq*u)/(p1sq - s) + 
      (4*p1sq*u)/((1 + n)*(p1sq - s)))*G[-p1sq, -s]) + 
  (8*u - (4*u)/(1 + n) - (8*p1sq*u)/(p1sq - s) + 
    (4*p1sq*u)/((1 + n)*(p1sq - s)))*G[0, 0, -p1sq] + 
  ((-4*u)/(1 + n) + (4*p1sq*u)/((1 + n)*(p1sq - s)))*G[0, 0, -s] + 
  (-4*u + (4*u)/(1 + n) + (4*p1sq*u)/(p1sq - s) - 
    (4*p1sq*u)/((1 + n)*(p1sq - s)))*G[-p1sq, 0, -s], 
 3*p1sq + (9*p1sq - 9*s)/(1 + n) - 3*s + Pi^2*((4*s)/3 - (4*s)/(3*(1 + n))) + 
  (8*s - (8*s)/(1 + n) + 8*ci*Pi*s*delta[-s])*G[0, -s] + 
  ((8*p1sq - 8*s)/(1 + n) - (8*s*G[0, -p1sq])/(1 + n) + 
    (8*s*G[0, -s])/(1 + n))/\[Epsilon] + 
  G[0, -p1sq]*(-8*p1sq + (8*s)/(1 + n) - 8*ci*Pi*s*delta[-s] + 
    (-8*s + (8*s)/(1 + n))*G[0, -s] + (8*s - (8*s)/(1 + n))*G[-p1sq, -s]) + 
  (16*s - (8*s)/(1 + n))*G[0, 0, -p1sq] - (8*s*G[0, 0, -s])/(1 + n) + 
  (-8*s + (8*s)/(1 + n))*G[-p1sq, 0, -s], -3*p1sq^2 + 6*p1sq*s - 3*s^2 + 
  (-3*p1sq^2 + 6*p1sq*s - 3*s^2)/(1 + n) + 
  Pi^2*((2*(p1sq*s - s^2))/(3*(1 + n)) + (2*(-(p1sq*s) + s^2))/3) + 
  (-6*p1sq*s + 6*s^2 + (4*p1sq*s - 4*s^2)/(1 + n) + 
    ci*Pi*(-4*p1sq*s*delta[-s] + 4*s^2*delta[-s]))*G[0, -s] + 
  ((-4*p1sq^2 + 8*p1sq*s - 4*s^2)/(1 + n) + ((4*p1sq*s - 4*s^2)*G[0, -p1sq])/
     (1 + n) + ((-4*p1sq*s + 4*s^2)*G[0, -s])/(1 + n))/\[Epsilon] + 
  G[0, -p1sq]*(4*p1sq^2 - 2*p1sq*s - 2*s^2 + (-4*p1sq*s + 4*s^2)/(1 + n) + 
    ci*Pi*(4*p1sq*s*delta[-s] - 4*s^2*delta[-s]) + 
    (4*p1sq*s - 4*s^2 + (-4*p1sq*s + 4*s^2)/(1 + n))*G[0, -s] + 
    (-4*p1sq*s + 4*s^2 + (4*p1sq*s - 4*s^2)/(1 + n))*G[-p1sq, -s]) + 
  (-8*p1sq*s + 8*s^2 + (4*p1sq*s - 4*s^2)/(1 + n))*G[0, 0, -p1sq] + 
  ((4*p1sq*s - 4*s^2)*G[0, 0, -s])/(1 + n) + 
  (4*p1sq*s - 4*s^2 + (-4*p1sq*s + 4*s^2)/(1 + n))*G[-p1sq, 0, -s], 
 -3*p1sq^2 + 3*p1sq*s + 3*p1sq*t - 3*s*t + 
  Pi^2*((2*(p1sq*s - s*t))/(3*(1 + n)) + (2*(-(p1sq*s) + s*t))/3) + 
  3*p1sq*u + (-3*p1sq^2 + 3*p1sq*s + 3*p1sq*t - 3*s*t - 3*p1sq*u)/(1 + n) + 
  (-6*p1sq*s + 6*s*t + (4*p1sq*s - 4*s*t)/(1 + n) + 4*s*u + 
    (4*s^2*u)/(p1sq - s) + ci*Pi*(-4*p1sq*s*delta[-s] + 4*s*t*delta[-s]))*
   G[0, -s] + ((-4*p1sq^2 + 4*p1sq*s + 4*p1sq*t - 4*s*t)/(1 + n) + 
    ((4*p1sq*s - 4*s*t)*G[0, -p1sq])/(1 + n) + ((-4*p1sq*s + 4*s*t)*G[0, -s])/
     (1 + n))/\[Epsilon] + G[0, -p1sq]*(4*p1sq^2 + 2*p1sq*s - 4*p1sq*t - 
    2*s*t + (-4*p1sq*s + 4*s*t)/(1 + n) - 4*s*u - (4*s^2*u)/(p1sq - s) + 
    ci*Pi*(4*p1sq*s*delta[-s] - 4*s*t*delta[-s]) + 
    (4*p1sq*s - 4*s*t + (-4*p1sq*s + 4*s*t)/(1 + n))*G[0, -s] + 
    (-4*p1sq*s + 4*s*t + (4*p1sq*s - 4*s*t)/(1 + n))*G[-p1sq, -s]) + 
  (-8*p1sq*s + 8*s*t + (4*p1sq*s - 4*s*t)/(1 + n))*G[0, 0, -p1sq] + 
  ((4*p1sq*s - 4*s*t)*G[0, 0, -s])/(1 + n) + 
  (4*p1sq*s - 4*s*t + (-4*p1sq*s + 4*s*t)/(1 + n))*G[-p1sq, 0, -s], 
 (6*p1sq*u - 6*s*u)/(1 + n) + Pi^2*((2*s*u)/3 - (2*s*u)/(3*(1 + n))) + 
  (2*s*u - (4*s*u)/(1 + n) + 4*ci*Pi*s*u*delta[-s])*G[0, -s] + 
  ((4*p1sq*u - 4*s*u)/(1 + n) - (4*s*u*G[0, -p1sq])/(1 + n) + 
    (4*s*u*G[0, -s])/(1 + n))/\[Epsilon] + 
  G[0, -p1sq]*(-4*p1sq*u + 2*s*u + (4*s*u)/(1 + n) - 4*ci*Pi*s*u*delta[-s] + 
    (-4*s*u + (4*s*u)/(1 + n))*G[0, -s] + (4*s*u - (4*s*u)/(1 + n))*
     G[-p1sq, -s]) + (8*s*u - (4*s*u)/(1 + n))*G[0, 0, -p1sq] - 
  (4*s*u*G[0, 0, -s])/(1 + n) + (-4*s*u + (4*s*u)/(1 + n))*G[-p1sq, 0, -s], 
 3*p1sq - 3*t + (9*p1sq - 9*t - 8*u)/(1 + n) - 4*u + (3*p1sq*u)/s - 
  (3*p1sq*u)/((1 + n)*s) - (4*s*u)/(p1sq - s) - 
  (8*s*u)/((1 + n)*(p1sq - s)) + 
  Pi^2*((2*(2*s - u))/3 - (2*s^2*u)/(p1sq - s)^2 + 
    (2*s^2*u)/((1 + n)*(p1sq - s)^2) + (2*(-2*s + u))/(3*(1 + n)) + 
    (2*(2*s^2 - 2*s*t - 4*s*u))/(3*(p1sq - s)) + (2*(-2*s^2 + 2*s*t + 4*s*u))/
     (3*(1 + n)*(p1sq - s))) + (8*s - (8*s)/(1 + n) - 4*u - 
    (16*s^2*u)/(p1sq - s)^2 + (4*s^2*u)/((1 + n)*(p1sq - s)^2) + 
    (8*s^2 - 8*s*t - 20*s*u)/(p1sq - s) + (-8*s^2 + 8*s*t + 4*s*u)/
     ((1 + n)*(p1sq - s)) + ci*Pi*(8*s*delta[-s] - 4*u*delta[-s] - 
      (12*s^2*u*delta[-s])/(p1sq - s)^2 + 
      (8*s^2*delta[-s] - 8*s*t*delta[-s] - 16*s*u*delta[-s])/(p1sq - s)))*
   G[0, -s] + ((8*p1sq - 8*t - 12*u)/(1 + n) - 
    (12*s*u)/((1 + n)*(p1sq - s)) + ((12*s^2*u)/((1 + n)*(p1sq - s)^2) + 
      (-8*s + 4*u)/(1 + n) + (-8*s^2 + 8*s*t + 16*s*u)/((1 + n)*(p1sq - s)))*
     G[0, -p1sq] + ((8*s - 4*u)/(1 + n) - (12*s^2*u)/((1 + n)*(p1sq - s)^2) + 
      (8*s^2 - 8*s*t - 16*s*u)/((1 + n)*(p1sq - s)))*G[0, -s])/\[Epsilon] + 
  G[0, -p1sq]*(-8*p1sq - 8*s + (8*s)/(1 + n) + 8*t + 16*u + 
    (16*s^2*u)/(p1sq - s)^2 - (4*s^2*u)/((1 + n)*(p1sq - s)^2) + 
    (8*s^2 - 8*s*t - 4*s*u)/((1 + n)*(p1sq - s)) + 
    (-8*s^2 + 8*s*t + 32*s*u)/(p1sq - s) + 
    ci*Pi*(-8*s*delta[-s] + 4*u*delta[-s] + (12*s^2*u*delta[-s])/
       (p1sq - s)^2 + (-8*s^2*delta[-s] + 8*s*t*delta[-s] + 16*s*u*delta[-s])/
       (p1sq - s)) + (-8*s + (8*s - 4*u)/(1 + n) + 4*u + 
      (12*s^2*u)/(p1sq - s)^2 - (12*s^2*u)/((1 + n)*(p1sq - s)^2) + 
      (8*s^2 - 8*s*t - 16*s*u)/((1 + n)*(p1sq - s)) + 
      (-8*s^2 + 8*s*t + 16*s*u)/(p1sq - s))*G[0, -s] + 
    (8*s - 4*u - (12*s^2*u)/(p1sq - s)^2 + (12*s^2*u)/
       ((1 + n)*(p1sq - s)^2) + (-8*s + 4*u)/(1 + n) + 
      (8*s^2 - 8*s*t - 16*s*u)/(p1sq - s) + (-8*s^2 + 8*s*t + 16*s*u)/
       ((1 + n)*(p1sq - s)))*G[-p1sq, -s]) + 
  (16*s - 8*u - (24*s^2*u)/(p1sq - s)^2 + (12*s^2*u)/((1 + n)*(p1sq - s)^2) + 
    (-8*s + 4*u)/(1 + n) + (16*s^2 - 16*s*t - 32*s*u)/(p1sq - s) + 
    (-8*s^2 + 8*s*t + 16*s*u)/((1 + n)*(p1sq - s)))*G[0, 0, -p1sq] + 
  ((12*s^2*u)/((1 + n)*(p1sq - s)^2) + (-8*s + 4*u)/(1 + n) + 
    (-8*s^2 + 8*s*t + 16*s*u)/((1 + n)*(p1sq - s)))*G[0, 0, -s] + 
  (-8*s + (8*s - 4*u)/(1 + n) + 4*u + (12*s^2*u)/(p1sq - s)^2 - 
    (12*s^2*u)/((1 + n)*(p1sq - s)^2) + (8*s^2 - 8*s*t - 16*s*u)/
     ((1 + n)*(p1sq - s)) + (-8*s^2 + 8*s*t + 16*s*u)/(p1sq - s))*
   G[-p1sq, 0, -s], -3*p1sq^2 + 3*p1sq*s + 3*p1sq*t - 3*s*t + 
  (-3*p1sq^2 + 3*p1sq*s + 3*p1sq*t - 3*s*t)/(1 + n) + 8*p1sq*u - 
  (3*p1sq^2*u)/s + (3*p1sq^2*u)/((1 + n)*s) + 
  Pi^2*((4*s^2*u)/(3*(p1sq - s)) - (4*s^2*u)/(3*(1 + n)*(p1sq - s)) + 
    (2*(p1sq*s - s*t - p1sq*u - 2*s*u))/(3*(1 + n)) + 
    (2*(-(p1sq*s) + s*t + p1sq*u + 2*s*u))/3) + 
  (-6*p1sq*s + 6*s*t + 4*p1sq*u + 14*s*u + (14*s^2*u)/(p1sq - s) - 
    (2*s^2*u)/((1 + n)*(p1sq - s)) + (4*p1sq*s - 4*s*t - 2*s*u)/(1 + n) + 
    ci*Pi*(-4*p1sq*s*delta[-s] + 4*s*t*delta[-s] + 4*p1sq*u*delta[-s] + 
      8*s*u*delta[-s] + (8*s^2*u*delta[-s])/(p1sq - s)))*G[0, -s] + 
  ((-4*p1sq^2 + 4*p1sq*s + 4*p1sq*t - 4*s*t + 8*p1sq*u)/(1 + n) + 
    ((-8*s^2*u)/((1 + n)*(p1sq - s)) + (4*p1sq*s - 4*s*t - 4*p1sq*u - 8*s*u)/
       (1 + n))*G[0, -p1sq] + ((8*s^2*u)/((1 + n)*(p1sq - s)) + 
      (-4*p1sq*s + 4*s*t + 4*p1sq*u + 8*s*u)/(1 + n))*G[0, -s])/\[Epsilon] + 
  G[0, -p1sq]*(4*p1sq^2 + 2*p1sq*s - 4*p1sq*t - 2*s*t - 12*p1sq*u - 14*s*u - 
    (14*s^2*u)/(p1sq - s) + (2*s^2*u)/((1 + n)*(p1sq - s)) + 
    (-4*p1sq*s + 4*s*t + 2*s*u)/(1 + n) + 
    ci*Pi*(4*p1sq*s*delta[-s] - 4*s*t*delta[-s] - 4*p1sq*u*delta[-s] - 
      8*s*u*delta[-s] - (8*s^2*u*delta[-s])/(p1sq - s)) + 
    (4*p1sq*s - 4*s*t - 4*p1sq*u - 8*s*u - (8*s^2*u)/(p1sq - s) + 
      (8*s^2*u)/((1 + n)*(p1sq - s)) + (-4*p1sq*s + 4*s*t + 4*p1sq*u + 8*s*u)/
       (1 + n))*G[0, -s] + (-4*p1sq*s + 4*s*t + 4*p1sq*u + 8*s*u + 
      (8*s^2*u)/(p1sq - s) - (8*s^2*u)/((1 + n)*(p1sq - s)) + 
      (4*p1sq*s - 4*s*t - 4*p1sq*u - 8*s*u)/(1 + n))*G[-p1sq, -s]) + 
  (-8*p1sq*s + 8*s*t + 8*p1sq*u + 16*s*u + (16*s^2*u)/(p1sq - s) - 
    (8*s^2*u)/((1 + n)*(p1sq - s)) + (4*p1sq*s - 4*s*t - 4*p1sq*u - 8*s*u)/
     (1 + n))*G[0, 0, -p1sq] + ((-8*s^2*u)/((1 + n)*(p1sq - s)) + 
    (4*p1sq*s - 4*s*t - 4*p1sq*u - 8*s*u)/(1 + n))*G[0, 0, -s] + 
  (4*p1sq*s - 4*s*t - 4*p1sq*u - 8*s*u - (8*s^2*u)/(p1sq - s) + 
    (8*s^2*u)/((1 + n)*(p1sq - s)) + (-4*p1sq*s + 4*s*t + 4*p1sq*u + 8*s*u)/
     (1 + n))*G[-p1sq, 0, -s], -3*p1sq^2 + 6*p1sq*t - 3*t^2 + 9*p1sq*u + 
  12*s*u - 9*t*u - 7*u^2 - (10*s^2*u^2)/(p1sq - s)^2 - 
  (6*s^2*u^2)/((1 + n)*(p1sq - s)^2) + 
  (-3*p1sq^2 + 6*p1sq*t - 3*t^2 + 9*p1sq*u + 8*s*u - 9*t*u - 7*u^2)/(1 + n) + 
  (12*s^2*u - 12*s*t*u - 17*s*u^2)/(p1sq - s) + 
  (8*s^2*u - 8*s*t*u - 13*s*u^2)/((1 + n)*(p1sq - s)) + 
  Pi^2*((-4*s^3*u^2)/(3*(p1sq - s)^3) + (4*s^3*u^2)/
     (3*(1 + n)*(p1sq - s)^3) + (-2*p1sq*s - 2*s^2 + 4*s*t + p1sq*u + 7*s*u - 
      t*u - u^2)/3 + (2*p1sq*s + 2*s^2 - 4*s*t - p1sq*u - 7*s*u + t*u + u^2)/
     (3*(1 + n)) + (-2*s^3 + 4*s^2*t - 2*s*t^2 + 13*s^2*u - 7*s*t*u - 
      6*s*u^2)/(3*(p1sq - s)) + (2*s^3 - 4*s^2*t + 2*s*t^2 - 13*s^2*u + 
      7*s*t*u + 6*s*u^2)/(3*(1 + n)*(p1sq - s)) + 
    (6*s^3*u - 6*s^2*t*u - 9*s^2*u^2)/(3*(p1sq - s)^2) + 
    (-6*s^3*u + 6*s^2*t*u + 9*s^2*u^2)/(3*(1 + n)*(p1sq - s)^2)) + 
  (-6*p1sq*s - 6*s^2 + 12*s*t + 4*p1sq*u + 26*s*u - 4*t*u - 4*u^2 - 
    (18*s^3*u^2)/(p1sq - s)^3 + (2*s^3*u^2)/((1 + n)*(p1sq - s)^3) + 
    (4*p1sq*s + 4*s^2 - 8*s*t - 4*s*u)/(1 + n) + 
    (-6*s^3 + 12*s^2*t - 6*s*t^2 + 50*s^2*u - 26*s*t*u - 24*s*u^2)/
     (p1sq - s) + (4*s^3 - 8*s^2*t + 4*s*t^2 - 8*s^2*u + 4*s*t*u + 2*s*u^2)/
     ((1 + n)*(p1sq - s)) + (24*s^3*u - 24*s^2*t*u - 38*s^2*u^2)/
     (p1sq - s)^2 + (-4*s^3*u + 4*s^2*t*u + 4*s^2*u^2)/
     ((1 + n)*(p1sq - s)^2) + ci*Pi*(-4*p1sq*s*delta[-s] - 4*s^2*delta[-s] + 
      8*s*t*delta[-s] + 2*p1sq*u*delta[-s] + 14*s*u*delta[-s] - 
      2*t*u*delta[-s] - 2*u^2*delta[-s] - (8*s^3*u^2*delta[-s])/
       (p1sq - s)^3 + (-4*s^3*delta[-s] + 8*s^2*t*delta[-s] - 
        4*s*t^2*delta[-s] + 26*s^2*u*delta[-s] - 14*s*t*u*delta[-s] - 
        12*s*u^2*delta[-s])/(p1sq - s) + 
      (12*s^3*u*delta[-s] - 12*s^2*t*u*delta[-s] - 18*s^2*u^2*delta[-s])/
       (p1sq - s)^2))*G[0, -s] + ((-8*s^2*u^2)/((1 + n)*(p1sq - s)^2) + 
    (-4*p1sq^2 + 8*p1sq*t - 4*t^2 + 10*p1sq*u + 12*s*u - 10*t*u - 6*u^2)/
     (1 + n) + (12*s^2*u - 12*s*t*u - 14*s*u^2)/((1 + n)*(p1sq - s)) + 
    ((8*s^3*u^2)/((1 + n)*(p1sq - s)^3) + (4*p1sq*s + 4*s^2 - 8*s*t - 
        2*p1sq*u - 14*s*u + 2*t*u + 2*u^2)/(1 + n) + 
      (4*s^3 - 8*s^2*t + 4*s*t^2 - 26*s^2*u + 14*s*t*u + 12*s*u^2)/
       ((1 + n)*(p1sq - s)) + (-12*s^3*u + 12*s^2*t*u + 18*s^2*u^2)/
       ((1 + n)*(p1sq - s)^2))*G[0, -p1sq] + 
    ((-8*s^3*u^2)/((1 + n)*(p1sq - s)^3) + 
      (-4*p1sq*s - 4*s^2 + 8*s*t + 2*p1sq*u + 14*s*u - 2*t*u - 2*u^2)/
       (1 + n) + (-4*s^3 + 8*s^2*t - 4*s*t^2 + 26*s^2*u - 14*s*t*u - 
        12*s*u^2)/((1 + n)*(p1sq - s)) + (12*s^3*u - 12*s^2*t*u - 18*s^2*u^2)/
       ((1 + n)*(p1sq - s)^2))*G[0, -s])/\[Epsilon] + 
  G[0, -p1sq]*(4*p1sq^2 + 6*p1sq*s + 6*s^2 - 8*p1sq*t - 12*s*t + 4*t^2 - 
    14*p1sq*u - 38*s*u + 14*t*u + 10*u^2 + (18*s^3*u^2)/(p1sq - s)^3 - 
    (2*s^3*u^2)/((1 + n)*(p1sq - s)^3) + (-4*p1sq*s - 4*s^2 + 8*s*t + 4*s*u)/
     (1 + n) + (-4*s^3 + 8*s^2*t - 4*s*t^2 + 8*s^2*u - 4*s*t*u - 2*s*u^2)/
     ((1 + n)*(p1sq - s)) + (6*s^3 - 12*s^2*t + 6*s*t^2 - 62*s^2*u + 
      38*s*t*u + 38*s*u^2)/(p1sq - s) + (4*s^3*u - 4*s^2*t*u - 4*s^2*u^2)/
     ((1 + n)*(p1sq - s)^2) + (-24*s^3*u + 24*s^2*t*u + 46*s^2*u^2)/
     (p1sq - s)^2 + ci*Pi*(4*p1sq*s*delta[-s] + 4*s^2*delta[-s] - 
      8*s*t*delta[-s] - 2*p1sq*u*delta[-s] - 14*s*u*delta[-s] + 
      2*t*u*delta[-s] + 2*u^2*delta[-s] + (8*s^3*u^2*delta[-s])/
       (p1sq - s)^3 + (4*s^3*delta[-s] - 8*s^2*t*delta[-s] + 
        4*s*t^2*delta[-s] - 26*s^2*u*delta[-s] + 14*s*t*u*delta[-s] + 
        12*s*u^2*delta[-s])/(p1sq - s) + 
      (-12*s^3*u*delta[-s] + 12*s^2*t*u*delta[-s] + 18*s^2*u^2*delta[-s])/
       (p1sq - s)^2) + (4*p1sq*s + 4*s^2 - 8*s*t - 2*p1sq*u - 14*s*u + 
      2*t*u + 2*u^2 + (8*s^3*u^2)/(p1sq - s)^3 - 
      (8*s^3*u^2)/((1 + n)*(p1sq - s)^3) + 
      (-4*p1sq*s - 4*s^2 + 8*s*t + 2*p1sq*u + 14*s*u - 2*t*u - 2*u^2)/
       (1 + n) + (-4*s^3 + 8*s^2*t - 4*s*t^2 + 26*s^2*u - 14*s*t*u - 
        12*s*u^2)/((1 + n)*(p1sq - s)) + (4*s^3 - 8*s^2*t + 4*s*t^2 - 
        26*s^2*u + 14*s*t*u + 12*s*u^2)/(p1sq - s) + 
      (12*s^3*u - 12*s^2*t*u - 18*s^2*u^2)/((1 + n)*(p1sq - s)^2) + 
      (-12*s^3*u + 12*s^2*t*u + 18*s^2*u^2)/(p1sq - s)^2)*G[0, -s] + 
    (-4*p1sq*s - 4*s^2 + 8*s*t + 2*p1sq*u + 14*s*u - 2*t*u - 2*u^2 - 
      (8*s^3*u^2)/(p1sq - s)^3 + (8*s^3*u^2)/((1 + n)*(p1sq - s)^3) + 
      (4*p1sq*s + 4*s^2 - 8*s*t - 2*p1sq*u - 14*s*u + 2*t*u + 2*u^2)/
       (1 + n) + (-4*s^3 + 8*s^2*t - 4*s*t^2 + 26*s^2*u - 14*s*t*u - 
        12*s*u^2)/(p1sq - s) + (4*s^3 - 8*s^2*t + 4*s*t^2 - 26*s^2*u + 
        14*s*t*u + 12*s*u^2)/((1 + n)*(p1sq - s)) + 
      (12*s^3*u - 12*s^2*t*u - 18*s^2*u^2)/(p1sq - s)^2 + 
      (-12*s^3*u + 12*s^2*t*u + 18*s^2*u^2)/((1 + n)*(p1sq - s)^2))*
     G[-p1sq, -s]) + (-8*p1sq*s - 8*s^2 + 16*s*t + 4*p1sq*u + 28*s*u - 
    4*t*u - 4*u^2 - (16*s^3*u^2)/(p1sq - s)^3 + 
    (8*s^3*u^2)/((1 + n)*(p1sq - s)^3) + 
    (4*p1sq*s + 4*s^2 - 8*s*t - 2*p1sq*u - 14*s*u + 2*t*u + 2*u^2)/(1 + n) + 
    (-8*s^3 + 16*s^2*t - 8*s*t^2 + 52*s^2*u - 28*s*t*u - 24*s*u^2)/
     (p1sq - s) + (4*s^3 - 8*s^2*t + 4*s*t^2 - 26*s^2*u + 14*s*t*u + 
      12*s*u^2)/((1 + n)*(p1sq - s)) + (24*s^3*u - 24*s^2*t*u - 36*s^2*u^2)/
     (p1sq - s)^2 + (-12*s^3*u + 12*s^2*t*u + 18*s^2*u^2)/
     ((1 + n)*(p1sq - s)^2))*G[0, 0, -p1sq] + 
  ((8*s^3*u^2)/((1 + n)*(p1sq - s)^3) + 
    (4*p1sq*s + 4*s^2 - 8*s*t - 2*p1sq*u - 14*s*u + 2*t*u + 2*u^2)/(1 + n) + 
    (4*s^3 - 8*s^2*t + 4*s*t^2 - 26*s^2*u + 14*s*t*u + 12*s*u^2)/
     ((1 + n)*(p1sq - s)) + (-12*s^3*u + 12*s^2*t*u + 18*s^2*u^2)/
     ((1 + n)*(p1sq - s)^2))*G[0, 0, -s] + 
  (4*p1sq*s + 4*s^2 - 8*s*t - 2*p1sq*u - 14*s*u + 2*t*u + 2*u^2 + 
    (8*s^3*u^2)/(p1sq - s)^3 - (8*s^3*u^2)/((1 + n)*(p1sq - s)^3) + 
    (-4*p1sq*s - 4*s^2 + 8*s*t + 2*p1sq*u + 14*s*u - 2*t*u - 2*u^2)/(1 + n) + 
    (-4*s^3 + 8*s^2*t - 4*s*t^2 + 26*s^2*u - 14*s*t*u - 12*s*u^2)/
     ((1 + n)*(p1sq - s)) + (4*s^3 - 8*s^2*t + 4*s*t^2 - 26*s^2*u + 
      14*s*t*u + 12*s*u^2)/(p1sq - s) + (12*s^3*u - 12*s^2*t*u - 18*s^2*u^2)/
     ((1 + n)*(p1sq - s)^2) + (-12*s^3*u + 12*s^2*t*u + 18*s^2*u^2)/
     (p1sq - s)^2)*G[-p1sq, 0, -s], 2*p1sq*u - 2*t*u + 2*u^2 + 
  (2*s*u^2)/(p1sq - s) - (6*s*u^2)/((1 + n)*(p1sq - s)) + 
  (4*p1sq*u - 4*t*u - 6*u^2)/(1 + n) + (3*p1sq^2*u - 3*p1sq*t*u - 3*p1sq*u^2)/
   ((1 + n)*s) + (-3*p1sq^2*u + 3*p1sq*t*u + 3*p1sq*u^2)/s + 
  Pi^2*(-((s^2*u^2)/(p1sq - s)^2) + (s^2*u^2)/((1 + n)*(p1sq - s)^2) + 
    (p1sq*u + 3*s*u - t*u - u^2)/3 + (-(p1sq*u) - 3*s*u + t*u + u^2)/
     (3*(1 + n)) + (3*s^2*u - 3*s*t*u - 4*s*u^2)/(3*(p1sq - s)) + 
    (-3*s^2*u + 3*s*t*u + 4*s*u^2)/(3*(1 + n)*(p1sq - s))) + 
  (4*s*u - (2*s*u)/(1 + n) - (4*s^2*u^2)/(p1sq - s)^2 + 
    (-2*s^2*u + 2*s*t*u)/((1 + n)*(p1sq - s)) + (4*s^2*u - 4*s*t*u - 4*s*u^2)/
     (p1sq - s) + ci*Pi*(2*p1sq*u*delta[-s] + 6*s*u*delta[-s] - 
      2*t*u*delta[-s] - 2*u^2*delta[-s] - (6*s^2*u^2*delta[-s])/
       (p1sq - s)^2 + (6*s^2*u*delta[-s] - 6*s*t*u*delta[-s] - 
        8*s*u^2*delta[-s])/(p1sq - s)))*G[0, -s] + 
  ((-6*s*u^2)/((1 + n)*(p1sq - s)) + (6*p1sq*u - 6*t*u - 6*u^2)/(1 + n) + 
    ((6*s^2*u^2)/((1 + n)*(p1sq - s)^2) + (-2*p1sq*u - 6*s*u + 2*t*u + 2*u^2)/
       (1 + n) + (-6*s^2*u + 6*s*t*u + 8*s*u^2)/((1 + n)*(p1sq - s)))*
     G[0, -p1sq] + ((-6*s^2*u^2)/((1 + n)*(p1sq - s)^2) + 
      (2*p1sq*u + 6*s*u - 2*t*u - 2*u^2)/(1 + n) + 
      (6*s^2*u - 6*s*t*u - 8*s*u^2)/((1 + n)*(p1sq - s)))*G[0, -s])/
   \[Epsilon] + G[0, -p1sq]*(-6*p1sq*u - 4*s*u + (2*s*u)/(1 + n) + 6*t*u + 
    6*u^2 + (4*s^2*u^2)/(p1sq - s)^2 + (2*s^2*u - 2*s*t*u)/
     ((1 + n)*(p1sq - s)) + (-4*s^2*u + 4*s*t*u + 10*s*u^2)/(p1sq - s) + 
    ci*Pi*(-2*p1sq*u*delta[-s] - 6*s*u*delta[-s] + 2*t*u*delta[-s] + 
      2*u^2*delta[-s] + (6*s^2*u^2*delta[-s])/(p1sq - s)^2 + 
      (-6*s^2*u*delta[-s] + 6*s*t*u*delta[-s] + 8*s*u^2*delta[-s])/
       (p1sq - s)) + (-2*p1sq*u - 6*s*u + 2*t*u + 2*u^2 + 
      (6*s^2*u^2)/(p1sq - s)^2 - (6*s^2*u^2)/((1 + n)*(p1sq - s)^2) + 
      (2*p1sq*u + 6*s*u - 2*t*u - 2*u^2)/(1 + n) + 
      (6*s^2*u - 6*s*t*u - 8*s*u^2)/((1 + n)*(p1sq - s)) + 
      (-6*s^2*u + 6*s*t*u + 8*s*u^2)/(p1sq - s))*G[0, -s] + 
    (2*p1sq*u + 6*s*u - 2*t*u - 2*u^2 - (6*s^2*u^2)/(p1sq - s)^2 + 
      (6*s^2*u^2)/((1 + n)*(p1sq - s)^2) + 
      (-2*p1sq*u - 6*s*u + 2*t*u + 2*u^2)/(1 + n) + 
      (6*s^2*u - 6*s*t*u - 8*s*u^2)/(p1sq - s) + 
      (-6*s^2*u + 6*s*t*u + 8*s*u^2)/((1 + n)*(p1sq - s)))*G[-p1sq, -s]) + 
  (4*p1sq*u + 12*s*u - 4*t*u - 4*u^2 - (12*s^2*u^2)/(p1sq - s)^2 + 
    (6*s^2*u^2)/((1 + n)*(p1sq - s)^2) + (-2*p1sq*u - 6*s*u + 2*t*u + 2*u^2)/
     (1 + n) + (12*s^2*u - 12*s*t*u - 16*s*u^2)/(p1sq - s) + 
    (-6*s^2*u + 6*s*t*u + 8*s*u^2)/((1 + n)*(p1sq - s)))*G[0, 0, -p1sq] + 
  ((6*s^2*u^2)/((1 + n)*(p1sq - s)^2) + (-2*p1sq*u - 6*s*u + 2*t*u + 2*u^2)/
     (1 + n) + (-6*s^2*u + 6*s*t*u + 8*s*u^2)/((1 + n)*(p1sq - s)))*
   G[0, 0, -s] + (-2*p1sq*u - 6*s*u + 2*t*u + 2*u^2 + 
    (6*s^2*u^2)/(p1sq - s)^2 - (6*s^2*u^2)/((1 + n)*(p1sq - s)^2) + 
    (2*p1sq*u + 6*s*u - 2*t*u - 2*u^2)/(1 + n) + 
    (6*s^2*u - 6*s*t*u - 8*s*u^2)/((1 + n)*(p1sq - s)) + 
    (-6*s^2*u + 6*s*t*u + 8*s*u^2)/(p1sq - s))*G[-p1sq, 0, -s], 
 4*u - (4*u)/(1 + n) - (3*p1sq*u)/s + (3*p1sq*u)/((1 + n)*s) + 
  Pi^2*((2*u)/3 - (2*u)/(3*(1 + n)) + (2*s*u)/(3*(p1sq - s)) - 
    (2*s*u)/(3*(1 + n)*(p1sq - s))) + 
  (4*u + (8*s*u)/(p1sq - s) + (4*s*u)/((1 + n)*(p1sq - s)) + 
    ci*Pi*(4*u*delta[-s] + (4*s*u*delta[-s])/(p1sq - s)))*G[0, -s] + 
  ((4*u)/(1 + n) + ((-4*u)/(1 + n) - (4*s*u)/((1 + n)*(p1sq - s)))*
     G[0, -p1sq] + ((4*u)/(1 + n) + (4*s*u)/((1 + n)*(p1sq - s)))*G[0, -s])/
   \[Epsilon] + G[0, -p1sq]*(-8*u - (8*s*u)/(p1sq - s) - 
    (4*s*u)/((1 + n)*(p1sq - s)) + ci*Pi*(-4*u*delta[-s] - 
      (4*s*u*delta[-s])/(p1sq - s)) + 
    (-4*u + (4*u)/(1 + n) - (4*s*u)/(p1sq - s) + 
      (4*s*u)/((1 + n)*(p1sq - s)))*G[0, -s] + 
    (4*u - (4*u)/(1 + n) + (4*s*u)/(p1sq - s) - (4*s*u)/((1 + n)*(p1sq - s)))*
     G[-p1sq, -s]) + (8*u - (4*u)/(1 + n) + (8*s*u)/(p1sq - s) - 
    (4*s*u)/((1 + n)*(p1sq - s)))*G[0, 0, -p1sq] + 
  ((-4*u)/(1 + n) - (4*s*u)/((1 + n)*(p1sq - s)))*G[0, 0, -s] + 
  (-4*u + (4*u)/(1 + n) - (4*s*u)/(p1sq - s) + (4*s*u)/((1 + n)*(p1sq - s)))*
   G[-p1sq, 0, -s], -8*p1sq*u + (3*p1sq^2*u)/s - (3*p1sq^2*u)/((1 + n)*s) + 
  5*s*u + Pi^2*((-2*p1sq*u)/3 + (2*p1sq*u)/(3*(1 + n))) + 
  (6*p1sq*u - 3*s*u)/(1 + n) + (-4*p1sq*u - 4*s*u - (2*s*u)/(1 + n) - 
    4*ci*p1sq*Pi*u*delta[-s])*G[0, -s] + 
  ((-4*p1sq*u + 4*s*u)/(1 + n) + (4*p1sq*u*G[0, -p1sq])/(1 + n) - 
    (4*p1sq*u*G[0, -s])/(1 + n))/\[Epsilon] + 
  G[0, -p1sq]*(8*p1sq*u + (2*s*u)/(1 + n) + 4*ci*p1sq*Pi*u*delta[-s] + 
    (4*p1sq*u - (4*p1sq*u)/(1 + n))*G[0, -s] + 
    (-4*p1sq*u + (4*p1sq*u)/(1 + n))*G[-p1sq, -s]) + 
  (-8*p1sq*u + (4*p1sq*u)/(1 + n))*G[0, 0, -p1sq] + 
  (4*p1sq*u*G[0, 0, -s])/(1 + n) + (4*p1sq*u - (4*p1sq*u)/(1 + n))*
   G[-p1sq, 0, -s], (6*s*u^2)/(p1sq - s) + (8*s*u^2)/((1 + n)*(p1sq - s)) + 
  (-13*p1sq*u + 13*t*u + 12*u^2)/2 + (-11*p1sq*u + 11*t*u + 16*u^2)/
   (2*(1 + n)) + (3*p1sq^2*u - 3*p1sq*t*u - 3*p1sq*u^2)/(2*s) + 
  (-3*p1sq^2*u + 3*p1sq*t*u + 3*p1sq*u^2)/(2*(1 + n)*s) + 
  Pi^2*((4*s^2*u^2)/(3*(p1sq - s)^2) - (4*s^2*u^2)/(3*(1 + n)*(p1sq - s)^2) + 
    (2*(p1sq*u + 2*s*u - t*u - u^2))/(3*(1 + n)) + 
    (2*(-(p1sq*u) - 2*s*u + t*u + u^2))/3 + (2*(2*s^2*u - 2*s*t*u - 3*s*u^2))/
     (3*(1 + n)*(p1sq - s)) + (2*(-2*s^2*u + 2*s*t*u + 3*s*u^2))/
     (3*(p1sq - s))) + (-6*p1sq*u - 14*s*u - (2*s*u)/(1 + n) + 6*t*u + 
    6*u^2 + (14*s^2*u^2)/(p1sq - s)^2 + (-2*s^2*u + 2*s*t*u)/
     ((1 + n)*(p1sq - s)) + (-14*s^2*u + 14*s*t*u + 20*s*u^2)/(p1sq - s) + 
    ci*Pi*(-4*p1sq*u*delta[-s] - 8*s*u*delta[-s] + 4*t*u*delta[-s] + 
      4*u^2*delta[-s] + (8*s^2*u^2*delta[-s])/(p1sq - s)^2 + 
      (-8*s^2*u*delta[-s] + 8*s*t*u*delta[-s] + 12*s*u^2*delta[-s])/
       (p1sq - s)))*G[0, -s] + ((8*s*u^2)/((1 + n)*(p1sq - s)) + 
    (-8*p1sq*u + 8*t*u + 8*u^2)/(1 + n) + 
    ((-8*s^2*u^2)/((1 + n)*(p1sq - s)^2) + (4*p1sq*u + 8*s*u - 4*t*u - 4*u^2)/
       (1 + n) + (8*s^2*u - 8*s*t*u - 12*s*u^2)/((1 + n)*(p1sq - s)))*
     G[0, -p1sq] + ((8*s^2*u^2)/((1 + n)*(p1sq - s)^2) + 
      (-4*p1sq*u - 8*s*u + 4*t*u + 4*u^2)/(1 + n) + 
      (-8*s^2*u + 8*s*t*u + 12*s*u^2)/((1 + n)*(p1sq - s)))*G[0, -s])/
   \[Epsilon] + G[0, -p1sq]*(14*p1sq*u + 14*s*u + (2*s*u)/(1 + n) - 14*t*u - 
    14*u^2 - (14*s^2*u^2)/(p1sq - s)^2 + (2*s^2*u - 2*s*t*u)/
     ((1 + n)*(p1sq - s)) + (14*s^2*u - 14*s*t*u - 28*s*u^2)/(p1sq - s) + 
    ci*Pi*(4*p1sq*u*delta[-s] + 8*s*u*delta[-s] - 4*t*u*delta[-s] - 
      4*u^2*delta[-s] - (8*s^2*u^2*delta[-s])/(p1sq - s)^2 + 
      (8*s^2*u*delta[-s] - 8*s*t*u*delta[-s] - 12*s*u^2*delta[-s])/
       (p1sq - s)) + (4*p1sq*u + 8*s*u - 4*t*u - 4*u^2 - 
      (8*s^2*u^2)/(p1sq - s)^2 + (8*s^2*u^2)/((1 + n)*(p1sq - s)^2) + 
      (-4*p1sq*u - 8*s*u + 4*t*u + 4*u^2)/(1 + n) + 
      (8*s^2*u - 8*s*t*u - 12*s*u^2)/(p1sq - s) + 
      (-8*s^2*u + 8*s*t*u + 12*s*u^2)/((1 + n)*(p1sq - s)))*G[0, -s] + 
    (-4*p1sq*u - 8*s*u + 4*t*u + 4*u^2 + (8*s^2*u^2)/(p1sq - s)^2 - 
      (8*s^2*u^2)/((1 + n)*(p1sq - s)^2) + (4*p1sq*u + 8*s*u - 4*t*u - 4*u^2)/
       (1 + n) + (8*s^2*u - 8*s*t*u - 12*s*u^2)/((1 + n)*(p1sq - s)) + 
      (-8*s^2*u + 8*s*t*u + 12*s*u^2)/(p1sq - s))*G[-p1sq, -s]) + 
  (-8*p1sq*u - 16*s*u + 8*t*u + 8*u^2 + (16*s^2*u^2)/(p1sq - s)^2 - 
    (8*s^2*u^2)/((1 + n)*(p1sq - s)^2) + (4*p1sq*u + 8*s*u - 4*t*u - 4*u^2)/
     (1 + n) + (8*s^2*u - 8*s*t*u - 12*s*u^2)/((1 + n)*(p1sq - s)) + 
    (-16*s^2*u + 16*s*t*u + 24*s*u^2)/(p1sq - s))*G[0, 0, -p1sq] + 
  ((-8*s^2*u^2)/((1 + n)*(p1sq - s)^2) + (4*p1sq*u + 8*s*u - 4*t*u - 4*u^2)/
     (1 + n) + (8*s^2*u - 8*s*t*u - 12*s*u^2)/((1 + n)*(p1sq - s)))*
   G[0, 0, -s] + (4*p1sq*u + 8*s*u - 4*t*u - 4*u^2 - 
    (8*s^2*u^2)/(p1sq - s)^2 + (8*s^2*u^2)/((1 + n)*(p1sq - s)^2) + 
    (-4*p1sq*u - 8*s*u + 4*t*u + 4*u^2)/(1 + n) + 
    (8*s^2*u - 8*s*t*u - 12*s*u^2)/(p1sq - s) + 
    (-8*s^2*u + 8*s*t*u + 12*s*u^2)/((1 + n)*(p1sq - s)))*G[-p1sq, 0, -s], 
 (3*p1sq*u - 3*t*u - 2*u^2)/(2*(1 + n)) + (-3*p1sq*u + 3*t*u - 2*u^2)/2 + 
  (3*p1sq^2*u - 3*p1sq*t*u - 3*p1sq*u^2)/(2*s) + 
  (-3*p1sq^2*u + 3*p1sq*t*u + 3*p1sq*u^2)/(2*(1 + n)*s) + 
  (-2*p1sq*u + 2*t*u + 2*u^2 + (2*s*u^2)/(p1sq - s) - 
    (2*s*u^2)/((1 + n)*(p1sq - s)))*G[0, -p1sq] + 
  (2*p1sq*u - 2*t*u - 2*u^2 - (2*s*u^2)/(p1sq - s) + 
    (2*s*u^2)/((1 + n)*(p1sq - s)))*G[0, -s], 
 14*p1sq - (12*p1sq^2)/s + (12*p1sq^2)/((1 + n)*s) - 6*s + 
  (-38*p1sq + 6*s)/(1 + n) + Pi^2*((-2*(3*p1sq - 2*s))/(3*(1 + n)) - 
    (4*s^2)/(3*(p1sq - s)) + (4*s^2)/(3*(1 + n)*(p1sq - s)) - 
    (2*(-3*p1sq + 2*s))/3) + (8*p1sq + 4*s + (24*s^2)/((1 + n)*(p1sq - s)) + 
    (-4*p1sq + 24*s)/(1 + n) + ci*Pi*(12*p1sq*delta[-s] - 8*s*delta[-s] - 
      (8*s^2*delta[-s])/(p1sq - s)))*G[0, -s] + 
  ((-4*p1sq - 4*s)/(1 + n) + ((8*s^2)/((1 + n)*(p1sq - s)) + 
      (-12*p1sq + 8*s)/(1 + n))*G[0, -p1sq] + 
    ((12*p1sq - 8*s)/(1 + n) - (8*s^2)/((1 + n)*(p1sq - s)))*G[0, -s])/
   \[Epsilon] + G[0, -p1sq]*(-4*p1sq + (4*p1sq - 24*s)/(1 + n) - 
    (24*s^2)/((1 + n)*(p1sq - s)) + ci*Pi*(-12*p1sq*delta[-s] + 
      8*s*delta[-s] + (8*s^2*delta[-s])/(p1sq - s)) + 
    (-12*p1sq + (12*p1sq - 8*s)/(1 + n) + 8*s + (8*s^2)/(p1sq - s) - 
      (8*s^2)/((1 + n)*(p1sq - s)))*G[0, -s] + 
    (12*p1sq - 8*s - (8*s^2)/(p1sq - s) + (8*s^2)/((1 + n)*(p1sq - s)) + 
      (-12*p1sq + 8*s)/(1 + n))*G[-p1sq, -s]) + 
  (24*p1sq - 16*s - (16*s^2)/(p1sq - s) + (8*s^2)/((1 + n)*(p1sq - s)) + 
    (-12*p1sq + 8*s)/(1 + n))*G[0, 0, -p1sq] + 
  ((8*s^2)/((1 + n)*(p1sq - s)) + (-12*p1sq + 8*s)/(1 + n))*G[0, 0, -s] + 
  (-12*p1sq + (12*p1sq - 8*s)/(1 + n) + 8*s + (8*s^2)/(p1sq - s) - 
    (8*s^2)/((1 + n)*(p1sq - s)))*G[-p1sq, 0, -s], 
 -26*p1sq + (-2*p1sq + (2*p1sq)/(1 + n))*Pi^2 + (26*p1sq - 14*s)/(1 + n) + 
  (12*p1sq^2)/s - (12*p1sq^2)/((1 + n)*s) + 14*s + 
  (-8*p1sq + (4*p1sq - 8*s)/(1 + n) - 12*s - 12*ci*p1sq*Pi*delta[-s])*
   G[0, -s] + ((-12*p1sq + 12*s)/(1 + n) + (12*p1sq*G[0, -p1sq])/(1 + n) - 
    (12*p1sq*G[0, -s])/(1 + n))/\[Epsilon] + 
  G[0, -p1sq]*(20*p1sq + (-4*p1sq + 8*s)/(1 + n) + 12*ci*p1sq*Pi*delta[-s] + 
    (12*p1sq - (12*p1sq)/(1 + n))*G[0, -s] + (-12*p1sq + (12*p1sq)/(1 + n))*
     G[-p1sq, -s]) + (-24*p1sq + (12*p1sq)/(1 + n))*G[0, 0, -p1sq] + 
  (12*p1sq*G[0, 0, -s])/(1 + n) + (12*p1sq - (12*p1sq)/(1 + n))*
   G[-p1sq, 0, -s], -14*p1sq + 14*t + 2*u + (8*s*u)/(p1sq - s) + 
  (16*s*u)/((1 + n)*(p1sq - s)) + (14*p1sq - 14*t + 22*u)/(1 + n) + 
  (12*p1sq^2 - 12*p1sq*t - 12*p1sq*u)/s + 
  (-12*p1sq^2 + 12*p1sq*t + 12*p1sq*u)/((1 + n)*s) + 
  Pi^2*((2*(3*p1sq + 3*s - 3*t - 3*u))/(3*(1 + n)) + 
    (16*s^2*u)/(3*(p1sq - s)^2) - (16*s^2*u)/(3*(1 + n)*(p1sq - s)^2) + 
    (2*(-3*p1sq - 3*s + 3*t + 3*u))/3 + (2*(3*s^2 - 3*s*t - 11*s*u))/
     (3*(1 + n)*(p1sq - s)) + (2*(-3*s^2 + 3*s*t + 11*s*u))/(3*(p1sq - s))) + 
  (-8*p1sq - 20*s + 8*t + (4*p1sq - 4*s - 4*t - 4*u)/(1 + n) + 8*u + 
    (40*s^2*u)/(p1sq - s)^2 - (16*s^2*u)/((1 + n)*(p1sq - s)^2) + 
    (-4*s^2 + 4*s*t - 20*s*u)/((1 + n)*(p1sq - s)) + 
    (-20*s^2 + 20*s*t + 44*s*u)/(p1sq - s) + 
    ci*Pi*(-12*p1sq*delta[-s] - 12*s*delta[-s] + 12*t*delta[-s] + 
      12*u*delta[-s] + (32*s^2*u*delta[-s])/(p1sq - s)^2 + 
      (-12*s^2*delta[-s] + 12*s*t*delta[-s] + 44*s*u*delta[-s])/(p1sq - s)))*
   G[0, -s] + ((32*s*u)/((1 + n)*(p1sq - s)) + (-12*p1sq + 12*t + 28*u)/
     (1 + n) + ((12*p1sq + 12*s - 12*t - 12*u)/(1 + n) - 
      (32*s^2*u)/((1 + n)*(p1sq - s)^2) + (12*s^2 - 12*s*t - 44*s*u)/
       ((1 + n)*(p1sq - s)))*G[0, -p1sq] + 
    ((32*s^2*u)/((1 + n)*(p1sq - s)^2) + (-12*p1sq - 12*s + 12*t + 12*u)/
       (1 + n) + (-12*s^2 + 12*s*t + 44*s*u)/((1 + n)*(p1sq - s)))*G[0, -s])/
   \[Epsilon] + G[0, -p1sq]*(20*p1sq + 20*s - 20*t - 36*u - 
    (40*s^2*u)/(p1sq - s)^2 + (16*s^2*u)/((1 + n)*(p1sq - s)^2) + 
    (-4*p1sq + 4*s + 4*t + 4*u)/(1 + n) + (20*s^2 - 20*s*t - 76*s*u)/
     (p1sq - s) + (4*s^2 - 4*s*t + 20*s*u)/((1 + n)*(p1sq - s)) + 
    ci*Pi*(12*p1sq*delta[-s] + 12*s*delta[-s] - 12*t*delta[-s] - 
      12*u*delta[-s] - (32*s^2*u*delta[-s])/(p1sq - s)^2 + 
      (12*s^2*delta[-s] - 12*s*t*delta[-s] - 44*s*u*delta[-s])/(p1sq - s)) + 
    (12*p1sq + 12*s - 12*t - 12*u - (32*s^2*u)/(p1sq - s)^2 + 
      (32*s^2*u)/((1 + n)*(p1sq - s)^2) + (-12*p1sq - 12*s + 12*t + 12*u)/
       (1 + n) + (12*s^2 - 12*s*t - 44*s*u)/(p1sq - s) + 
      (-12*s^2 + 12*s*t + 44*s*u)/((1 + n)*(p1sq - s)))*G[0, -s] + 
    (-12*p1sq - 12*s + 12*t + (12*p1sq + 12*s - 12*t - 12*u)/(1 + n) + 12*u + 
      (32*s^2*u)/(p1sq - s)^2 - (32*s^2*u)/((1 + n)*(p1sq - s)^2) + 
      (12*s^2 - 12*s*t - 44*s*u)/((1 + n)*(p1sq - s)) + 
      (-12*s^2 + 12*s*t + 44*s*u)/(p1sq - s))*G[-p1sq, -s]) + 
  (-24*p1sq - 24*s + 24*t + (12*p1sq + 12*s - 12*t - 12*u)/(1 + n) + 24*u + 
    (64*s^2*u)/(p1sq - s)^2 - (32*s^2*u)/((1 + n)*(p1sq - s)^2) + 
    (12*s^2 - 12*s*t - 44*s*u)/((1 + n)*(p1sq - s)) + 
    (-24*s^2 + 24*s*t + 88*s*u)/(p1sq - s))*G[0, 0, -p1sq] + 
  ((12*p1sq + 12*s - 12*t - 12*u)/(1 + n) - 
    (32*s^2*u)/((1 + n)*(p1sq - s)^2) + (12*s^2 - 12*s*t - 44*s*u)/
     ((1 + n)*(p1sq - s)))*G[0, 0, -s] + 
  (12*p1sq + 12*s - 12*t - 12*u - (32*s^2*u)/(p1sq - s)^2 + 
    (32*s^2*u)/((1 + n)*(p1sq - s)^2) + (-12*p1sq - 12*s + 12*t + 12*u)/
     (1 + n) + (12*s^2 - 12*s*t - 44*s*u)/(p1sq - s) + 
    (-12*s^2 + 12*s*t + 44*s*u)/((1 + n)*(p1sq - s)))*G[-p1sq, 0, -s], 
 (24*p1sq - 21*s)/(1 + n) + (3*p1sq^2)/s - (3*p1sq^2)/((1 + n)*s) - 3*s + 
  Pi^2*((8*s)/3 - (8*s)/(3*(1 + n))) + 
  (4*p1sq + 12*s - (16*s)/(1 + n) + 16*ci*Pi*s*delta[-s])*G[0, -s] + 
  ((16*p1sq - 16*s)/(1 + n) - (16*s*G[0, -p1sq])/(1 + n) + 
    (16*s*G[0, -s])/(1 + n))/\[Epsilon] + 
  G[0, -p1sq]*(-20*p1sq + 4*s + (16*s)/(1 + n) - 16*ci*Pi*s*delta[-s] + 
    (-16*s + (16*s)/(1 + n))*G[0, -s] + (16*s - (16*s)/(1 + n))*
     G[-p1sq, -s]) + (32*s - (16*s)/(1 + n))*G[0, 0, -p1sq] - 
  (16*s*G[0, 0, -s])/(1 + n) + (-16*s + (16*s)/(1 + n))*G[-p1sq, 0, -s], 
 6*p1sq - (3*p1sq^2)/s + (3*p1sq^2)/((1 + n)*s) - 3*s + 
  (-6*p1sq + 3*s)/(1 + n) + (4*p1sq - 4*s)*G[0, -p1sq] + 
  (-4*p1sq + 4*s)*G[0, -s], 3*p1sq - 3*t + (-3*p1sq + 3*t - 21*u)/(1 + n) - 
  3*u + (3*p1sq^2 - 3*p1sq*t - 3*p1sq*u)/((1 + n)*s) + 
  (-3*p1sq^2 + 3*p1sq*t + 3*p1sq*u)/s + 
  Pi^2*((8*u)/3 - (8*u)/(3*(1 + n)) - (8*p1sq*u)/(3*(p1sq - s)) + 
    (8*p1sq*u)/(3*(1 + n)*(p1sq - s))) + 
  (-4*p1sq + 4*t + 4*u - (8*s*u)/(p1sq - s) + (16*s*u)/((1 + n)*(p1sq - s)) + 
    ci*Pi*(16*u*delta[-s] - (16*p1sq*u*delta[-s])/(p1sq - s)))*G[0, -s] + 
  ((-16*u)/(1 + n) + ((-16*u)/(1 + n) + (16*p1sq*u)/((1 + n)*(p1sq - s)))*
     G[0, -p1sq] + ((16*u)/(1 + n) - (16*p1sq*u)/((1 + n)*(p1sq - s)))*
     G[0, -s])/\[Epsilon] + G[0, -p1sq]*(4*p1sq - 4*t + 12*u + 
    (8*s*u)/(p1sq - s) - (16*s*u)/((1 + n)*(p1sq - s)) + 
    ci*Pi*(-16*u*delta[-s] + (16*p1sq*u*delta[-s])/(p1sq - s)) + 
    (-16*u + (16*u)/(1 + n) + (16*p1sq*u)/(p1sq - s) - 
      (16*p1sq*u)/((1 + n)*(p1sq - s)))*G[0, -s] + 
    (16*u - (16*u)/(1 + n) - (16*p1sq*u)/(p1sq - s) + 
      (16*p1sq*u)/((1 + n)*(p1sq - s)))*G[-p1sq, -s]) + 
  (32*u - (16*u)/(1 + n) - (32*p1sq*u)/(p1sq - s) + 
    (16*p1sq*u)/((1 + n)*(p1sq - s)))*G[0, 0, -p1sq] + 
  ((-16*u)/(1 + n) + (16*p1sq*u)/((1 + n)*(p1sq - s)))*G[0, 0, -s] + 
  (-16*u + (16*u)/(1 + n) + (16*p1sq*u)/(p1sq - s) - 
    (16*p1sq*u)/((1 + n)*(p1sq - s)))*G[-p1sq, 0, -s], 
 3*p1sq - 3*t + (21*p1sq - 21*t - 10*u)/(1 + n) - 14*u - (8*s*u)/(p1sq - s) - 
  (16*s*u)/((1 + n)*(p1sq - s)) + (-3*p1sq^2 + 3*p1sq*t - 6*p1sq*u)/
   ((1 + n)*s) + (3*p1sq^2 - 3*p1sq*t + 6*p1sq*u)/s + 
  Pi^2*((2*(4*s - 3*u))/3 - (4*s^2*u)/(p1sq - s)^2 + 
    (4*s^2*u)/((1 + n)*(p1sq - s)^2) + (2*(-4*s + 3*u))/(3*(1 + n)) + 
    (2*(4*s^2 - 4*s*t - 9*s*u))/(3*(p1sq - s)) + (2*(-4*s^2 + 4*s*t + 9*s*u))/
     (3*(1 + n)*(p1sq - s))) + (4*p1sq + 16*s - 4*t - 16*u - 
    (32*s^2*u)/(p1sq - s)^2 + (8*s^2*u)/((1 + n)*(p1sq - s)^2) + 
    (-16*s + 4*u)/(1 + n) + (16*s^2 - 16*s*t - 52*s*u)/(p1sq - s) + 
    (-16*s^2 + 16*s*t + 12*s*u)/((1 + n)*(p1sq - s)) + 
    ci*Pi*(16*s*delta[-s] - 12*u*delta[-s] - (24*s^2*u*delta[-s])/
       (p1sq - s)^2 + (16*s^2*delta[-s] - 16*s*t*delta[-s] - 
        36*s*u*delta[-s])/(p1sq - s)))*G[0, -s] + 
  ((16*p1sq - 16*t - 28*u)/(1 + n) - (24*s*u)/((1 + n)*(p1sq - s)) + 
    ((24*s^2*u)/((1 + n)*(p1sq - s)^2) + (-16*s + 12*u)/(1 + n) + 
      (-16*s^2 + 16*s*t + 36*s*u)/((1 + n)*(p1sq - s)))*G[0, -p1sq] + 
    ((16*s - 12*u)/(1 + n) - (24*s^2*u)/((1 + n)*(p1sq - s)^2) + 
      (16*s^2 - 16*s*t - 36*s*u)/((1 + n)*(p1sq - s)))*G[0, -s])/\[Epsilon] + 
  G[0, -p1sq]*(-20*p1sq - 16*s + 20*t + (16*s - 4*u)/(1 + n) + 44*u + 
    (32*s^2*u)/(p1sq - s)^2 - (8*s^2*u)/((1 + n)*(p1sq - s)^2) + 
    (16*s^2 - 16*s*t - 12*s*u)/((1 + n)*(p1sq - s)) + 
    (-16*s^2 + 16*s*t + 76*s*u)/(p1sq - s) + 
    ci*Pi*(-16*s*delta[-s] + 12*u*delta[-s] + (24*s^2*u*delta[-s])/
       (p1sq - s)^2 + (-16*s^2*delta[-s] + 16*s*t*delta[-s] + 
        36*s*u*delta[-s])/(p1sq - s)) + 
    (-16*s + (16*s - 12*u)/(1 + n) + 12*u + (24*s^2*u)/(p1sq - s)^2 - 
      (24*s^2*u)/((1 + n)*(p1sq - s)^2) + (16*s^2 - 16*s*t - 36*s*u)/
       ((1 + n)*(p1sq - s)) + (-16*s^2 + 16*s*t + 36*s*u)/(p1sq - s))*
     G[0, -s] + (16*s - 12*u - (24*s^2*u)/(p1sq - s)^2 + 
      (24*s^2*u)/((1 + n)*(p1sq - s)^2) + (-16*s + 12*u)/(1 + n) + 
      (16*s^2 - 16*s*t - 36*s*u)/(p1sq - s) + (-16*s^2 + 16*s*t + 36*s*u)/
       ((1 + n)*(p1sq - s)))*G[-p1sq, -s]) + 
  (32*s - 24*u - (48*s^2*u)/(p1sq - s)^2 + 
    (24*s^2*u)/((1 + n)*(p1sq - s)^2) + (-16*s + 12*u)/(1 + n) + 
    (32*s^2 - 32*s*t - 72*s*u)/(p1sq - s) + (-16*s^2 + 16*s*t + 36*s*u)/
     ((1 + n)*(p1sq - s)))*G[0, 0, -p1sq] + 
  ((24*s^2*u)/((1 + n)*(p1sq - s)^2) + (-16*s + 12*u)/(1 + n) + 
    (-16*s^2 + 16*s*t + 36*s*u)/((1 + n)*(p1sq - s)))*G[0, 0, -s] + 
  (-16*s + (16*s - 12*u)/(1 + n) + 12*u + (24*s^2*u)/(p1sq - s)^2 - 
    (24*s^2*u)/((1 + n)*(p1sq - s)^2) + (16*s^2 - 16*s*t - 36*s*u)/
     ((1 + n)*(p1sq - s)) + (-16*s^2 + 16*s*t + 36*s*u)/(p1sq - s))*
   G[-p1sq, 0, -s], 3*p1sq - 3*t + (-3*p1sq + 3*t - 14*u)/(1 + n) + 14*u + 
  (-3*p1sq^2 + 3*p1sq*t - 6*p1sq*u)/s + (3*p1sq^2 - 3*p1sq*t + 6*p1sq*u)/
   ((1 + n)*s) + Pi^2*(2*u - (2*u)/(1 + n) + (2*s*u)/(p1sq - s) - 
    (2*s*u)/((1 + n)*(p1sq - s))) + (-4*p1sq + 4*t + 16*u - (4*u)/(1 + n) + 
    (28*s*u)/(p1sq - s) + (4*s*u)/((1 + n)*(p1sq - s)) + 
    ci*Pi*(12*u*delta[-s] + (12*s*u*delta[-s])/(p1sq - s)))*G[0, -s] + 
  ((12*u)/(1 + n) + ((-12*u)/(1 + n) - (12*s*u)/((1 + n)*(p1sq - s)))*
     G[0, -p1sq] + ((12*u)/(1 + n) + (12*s*u)/((1 + n)*(p1sq - s)))*G[0, -s])/
   \[Epsilon] + G[0, -p1sq]*(4*p1sq - 4*t - 28*u + (4*u)/(1 + n) - 
    (28*s*u)/(p1sq - s) - (4*s*u)/((1 + n)*(p1sq - s)) + 
    ci*Pi*(-12*u*delta[-s] - (12*s*u*delta[-s])/(p1sq - s)) + 
    (-12*u + (12*u)/(1 + n) - (12*s*u)/(p1sq - s) + 
      (12*s*u)/((1 + n)*(p1sq - s)))*G[0, -s] + 
    (12*u - (12*u)/(1 + n) + (12*s*u)/(p1sq - s) - 
      (12*s*u)/((1 + n)*(p1sq - s)))*G[-p1sq, -s]) + 
  (24*u - (12*u)/(1 + n) + (24*s*u)/(p1sq - s) - 
    (12*s*u)/((1 + n)*(p1sq - s)))*G[0, 0, -p1sq] + 
  ((-12*u)/(1 + n) - (12*s*u)/((1 + n)*(p1sq - s)))*G[0, 0, -s] + 
  (-12*u + (12*u)/(1 + n) - (12*s*u)/(p1sq - s) + 
    (12*s*u)/((1 + n)*(p1sq - s)))*G[-p1sq, 0, -s], 
 20*u - (4*u)/(1 + n) - (20*s*u^2)/(p1sq - s)^2 + 
  (4*s*u^2)/((1 + n)*(p1sq - s)^2) + 
  (-3*p1sq^2 + 6*p1sq*t - 3*t^2 + 3*p1sq*u - 3*t*u)/s + 
  (3*p1sq^2 - 6*p1sq*t + 3*t^2 - 3*p1sq*u + 3*t*u)/((1 + n)*s) + 
  (20*s*u - 20*t*u - 14*u^2)/(p1sq - s) + (-4*s*u + 4*t*u - 2*u^2)/
   ((1 + n)*(p1sq - s)) + Pi^2*((2*u)/3 - (2*u)/(3*(1 + n)) - 
    (8*s^2*u^2)/(3*(p1sq - s)^3) + (8*s^2*u^2)/(3*(1 + n)*(p1sq - s)^3) + 
    (2*(4*s*u - t*u - u^2))/(3*(p1sq - s)) + (2*(-4*s*u + t*u + u^2))/
     (3*(1 + n)*(p1sq - s)) + (2*(3*s^2*u - 3*s*t*u - 5*s*u^2))/
     (3*(p1sq - s)^2) + (2*(-3*s^2*u + 3*s*t*u + 5*s*u^2))/
     (3*(1 + n)*(p1sq - s)^2)) + (-4*p1sq - 4*s + 8*t + 12*u - 
    (4*u)/(1 + n) - (36*s^2*u^2)/(p1sq - s)^3 + 
    (20*s^2*u^2)/((1 + n)*(p1sq - s)^3) + 
    (-4*s^2 + 8*s*t - 4*t^2 + 44*s*u - 12*t*u - 8*u^2)/(p1sq - s) + 
    (-20*s*u + 4*t*u + 4*u^2)/((1 + n)*(p1sq - s)) + 
    (32*s^2*u - 32*s*t*u - 40*s*u^2)/(p1sq - s)^2 + 
    (-16*s^2*u + 16*s*t*u + 24*s*u^2)/((1 + n)*(p1sq - s)^2) + 
    ci*Pi*(4*u*delta[-s] - (16*s^2*u^2*delta[-s])/(p1sq - s)^3 + 
      (16*s*u*delta[-s] - 4*t*u*delta[-s] - 4*u^2*delta[-s])/(p1sq - s) + 
      (12*s^2*u*delta[-s] - 12*s*t*u*delta[-s] - 20*s*u^2*delta[-s])/
       (p1sq - s)^2))*G[0, -s] + 
  ((12*u)/(1 + n) - (16*s*u^2)/((1 + n)*(p1sq - s)^2) + 
    (12*s*u - 12*t*u - 12*u^2)/((1 + n)*(p1sq - s)) + 
    ((-4*u)/(1 + n) + (16*s^2*u^2)/((1 + n)*(p1sq - s)^3) + 
      (-16*s*u + 4*t*u + 4*u^2)/((1 + n)*(p1sq - s)) + 
      (-12*s^2*u + 12*s*t*u + 20*s*u^2)/((1 + n)*(p1sq - s)^2))*G[0, -p1sq] + 
    ((4*u)/(1 + n) - (16*s^2*u^2)/((1 + n)*(p1sq - s)^3) + 
      (16*s*u - 4*t*u - 4*u^2)/((1 + n)*(p1sq - s)) + 
      (12*s^2*u - 12*s*t*u - 20*s*u^2)/((1 + n)*(p1sq - s)^2))*G[0, -s])/
   \[Epsilon] + G[0, -p1sq]*(4*p1sq + 4*s - 8*t - 24*u + (4*u)/(1 + n) + 
    (36*s^2*u^2)/(p1sq - s)^3 - (20*s^2*u^2)/((1 + n)*(p1sq - s)^3) + 
    (20*s*u - 4*t*u - 4*u^2)/((1 + n)*(p1sq - s)) + 
    (4*s^2 - 8*s*t + 4*t^2 - 56*s*u + 24*t*u + 20*u^2)/(p1sq - s) + 
    (16*s^2*u - 16*s*t*u - 24*s*u^2)/((1 + n)*(p1sq - s)^2) + 
    (-32*s^2*u + 32*s*t*u + 56*s*u^2)/(p1sq - s)^2 + 
    ci*Pi*(-4*u*delta[-s] + (16*s^2*u^2*delta[-s])/(p1sq - s)^3 + 
      (-16*s*u*delta[-s] + 4*t*u*delta[-s] + 4*u^2*delta[-s])/(p1sq - s) + 
      (-12*s^2*u*delta[-s] + 12*s*t*u*delta[-s] + 20*s*u^2*delta[-s])/
       (p1sq - s)^2) + (-4*u + (4*u)/(1 + n) + (16*s^2*u^2)/(p1sq - s)^3 - 
      (16*s^2*u^2)/((1 + n)*(p1sq - s)^3) + (16*s*u - 4*t*u - 4*u^2)/
       ((1 + n)*(p1sq - s)) + (-16*s*u + 4*t*u + 4*u^2)/(p1sq - s) + 
      (12*s^2*u - 12*s*t*u - 20*s*u^2)/((1 + n)*(p1sq - s)^2) + 
      (-12*s^2*u + 12*s*t*u + 20*s*u^2)/(p1sq - s)^2)*G[0, -s] + 
    (4*u - (4*u)/(1 + n) - (16*s^2*u^2)/(p1sq - s)^3 + 
      (16*s^2*u^2)/((1 + n)*(p1sq - s)^3) + (16*s*u - 4*t*u - 4*u^2)/
       (p1sq - s) + (-16*s*u + 4*t*u + 4*u^2)/((1 + n)*(p1sq - s)) + 
      (12*s^2*u - 12*s*t*u - 20*s*u^2)/(p1sq - s)^2 + 
      (-12*s^2*u + 12*s*t*u + 20*s*u^2)/((1 + n)*(p1sq - s)^2))*
     G[-p1sq, -s]) + (8*u - (4*u)/(1 + n) - (32*s^2*u^2)/(p1sq - s)^3 + 
    (16*s^2*u^2)/((1 + n)*(p1sq - s)^3) + (32*s*u - 8*t*u - 8*u^2)/
     (p1sq - s) + (-16*s*u + 4*t*u + 4*u^2)/((1 + n)*(p1sq - s)) + 
    (24*s^2*u - 24*s*t*u - 40*s*u^2)/(p1sq - s)^2 + 
    (-12*s^2*u + 12*s*t*u + 20*s*u^2)/((1 + n)*(p1sq - s)^2))*
   G[0, 0, -p1sq] + ((-4*u)/(1 + n) + (16*s^2*u^2)/((1 + n)*(p1sq - s)^3) + 
    (-16*s*u + 4*t*u + 4*u^2)/((1 + n)*(p1sq - s)) + 
    (-12*s^2*u + 12*s*t*u + 20*s*u^2)/((1 + n)*(p1sq - s)^2))*G[0, 0, -s] + 
  (-4*u + (4*u)/(1 + n) + (16*s^2*u^2)/(p1sq - s)^3 - 
    (16*s^2*u^2)/((1 + n)*(p1sq - s)^3) + (16*s*u - 4*t*u - 4*u^2)/
     ((1 + n)*(p1sq - s)) + (-16*s*u + 4*t*u + 4*u^2)/(p1sq - s) + 
    (12*s^2*u - 12*s*t*u - 20*s*u^2)/((1 + n)*(p1sq - s)^2) + 
    (-12*s^2*u + 12*s*t*u + 20*s*u^2)/(p1sq - s)^2)*G[-p1sq, 0, -s], 
 10 - 106/(1 + n) - (30*p1sq)/s + (30*p1sq)/((1 + n)*s) + 
  Pi^2*(20/3 - 20/(3*(1 + n)) - (20*s)/(3*(p1sq - s)) + 
    (20*s)/(3*(1 + n)*(p1sq - s))) + 
  (40 - 24/(1 + n) + (144*s)/((1 + n)*(p1sq - s)) + 
    ci*Pi*(40*delta[-s] - (40*s*delta[-s])/(p1sq - s)))*G[0, -s] + 
  (-40/(1 + n) + (-40/(1 + n) + (40*s)/((1 + n)*(p1sq - s)))*G[0, -p1sq] + 
    (40/(1 + n) - (40*s)/((1 + n)*(p1sq - s)))*G[0, -s])/\[Epsilon] + 
  G[0, -p1sq]*(24/(1 + n) - (144*s)/((1 + n)*(p1sq - s)) + 
    ci*Pi*(-40*delta[-s] + (40*s*delta[-s])/(p1sq - s)) + 
    (-40 + 40/(1 + n) + (40*s)/(p1sq - s) - (40*s)/((1 + n)*(p1sq - s)))*
     G[0, -s] + (40 - 40/(1 + n) - (40*s)/(p1sq - s) + 
      (40*s)/((1 + n)*(p1sq - s)))*G[-p1sq, -s]) + 
  (80 - 40/(1 + n) - (80*s)/(p1sq - s) + (40*s)/((1 + n)*(p1sq - s)))*
   G[0, 0, -p1sq] + (-40/(1 + n) + (40*s)/((1 + n)*(p1sq - s)))*G[0, 0, -s] + 
  (-40 + 40/(1 + n) + (40*s)/(p1sq - s) - (40*s)/((1 + n)*(p1sq - s)))*
   G[-p1sq, 0, -s]}


==> anc/README.txt <==
"All-loop four-quark Bethe-Salpeter kernel"
Piotr Bargiela

These files contain the analytic results for the all-loop bare four-quark Bethe-Salpeter kernel to subleading order in massless large N_f QCD, defined in sec. 6.

- Ainv.m provides an inverse of the matrix A defined in eq. 6.12.
- FL.m   provides the list of i=1..42 form factors F_{L,i} defined in eq. 6.15.
- FSn.m  provides the list of i=1..42 form factors F_{S,n,i} defined in eqs 6.21, 6.25, 6.33, and 6.42, for n=3..6, respectively.

Each file above "name_file.m" can be loaded in Mathematica with
   name = Get["~/path_to_file/name_file.m"]

***********************
NOTATION:
***********************

The result is expressed in terms of the dimensional regulator epsilon = (4-d)/2 and the kinematic variables defined in eqs 6.6, 6.7, and 6.41, with ci = I, and delta[] function defined as in arXiv:1403.3385.

